More on 5d Wilson Loops in Higher-Rank Theories and Blowup Equations

In this article, we further explore the construction and computation of expectation values for Wilson loops in higher-rank 5d $\mathcal{N} = 1$ gauge theories on $\mathbb{C}_2 \times S_1$, by explicitly computing the Wilson loops via Chern-character insertion and qq-characters, including cases with the exceptional gauge group $G_2$. In particular, we propose a systematic way to write down the general blowup equations for Wilson loops by using the constraints from the one-form symmetry and low-instanton data from the instanton partition function. In addition, for one-instanton contributions in a large family of Wilson loop representations, we observe that they admit a $q_1q_2$-expansion, similar to the Hilbert-series structure of instanton partitions in pure gauge theories.

==> Data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    262530,       7186]
NotebookOptionsPosition[    259955,       7135]
NotebookOutlinePosition[    260353,       7151]
CellTagsIndexPosition[    260310,       7148]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "The  data is collected in the format:\n{\n{ {Group name, i-th \
representation}, One-instanton VEV of Wilson loop },\n...\n}\nIf i = 0, this \
indicates the one-instanton partition function.\nThe notation used is  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"v", "=", 
     SqrtBox[
      RowBox[{
       SubscriptBox["q", "1"], 
       SubscriptBox["q", "2"]}]]}], ",", " ", 
    RowBox[{"x", "=", 
     SqrtBox[
      RowBox[{
       SubscriptBox["q", "1"], "/", 
       SubscriptBox["q", "2"]}]]}], ","}], TraditionalForm]],ExpressionUUID->
  "9ff80edf-acc2-45ec-b83e-e0624482cce4"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["q", 
      RowBox[{"1", ",", "2"}]], "=", " ", 
     SuperscriptBox["e", 
      SubscriptBox["\[Epsilon]", 
       RowBox[{"1", ",", "2"}]]]}]}], TraditionalForm]],ExpressionUUID->
  "284ff3ef-de58-4908-8ab0-4885f2d51e0b"],
 "."
}], "Text",
 CellChangeTimes->{{3.979347630180293*^9, 3.979347882951993*^9}, {
  3.979347917442643*^9, 3.979347956516415*^9}, {3.9796059116232967`*^9, 
  3.9796059496297817`*^9}},ExpressionUUID->"9e46d32d-3ea1-4373-96ab-\
c20379c64276"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"q1", "->", " ", 
    RowBox[{"x", "*", "v"}]}], ",", 
   RowBox[{"q2", "->", 
    RowBox[{"v", "/", "x"}]}]}], "}"}]], "Input",
 CellChangeTimes->{{3.979605961684265*^9, 
  3.979605975259488*^9}},ExpressionUUID->"96ff3f80-a749-4af4-bb6a-\
0d361314605c"],

Cell[CellGroupData[{

Cell["A", "Subsubsection",
 CellChangeTimes->{
  3.977096474046412*^9, {3.977096825123333*^9, 
   3.977096825480491*^9}},ExpressionUUID->"4ca540b6-ef81-4f1f-974a-\
cf25da53bd9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "1"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "2"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "1"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["v", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "2"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["v", "4"]}], "+", 
       SuperscriptBox["v", "6"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "4"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "2"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["v", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["v", "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "4"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "2"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["v", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["v", "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "4"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "3"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         SuperscriptBox["v", "6"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "6"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "3"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["v", "4"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          SuperscriptBox["v", "8"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "6"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "3"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "6"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "3"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["v", "4"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          SuperscriptBox["v", "8"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "6"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "4"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         SuperscriptBox["v", "8"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "8"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "4"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["v", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          SuperscriptBox["v", "6"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "8"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "4"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["v", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "6"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "8"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "4"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["v", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "6"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "8"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "4"], ",", "4"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["v", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          SuperscriptBox["v", "6"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "8"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "5"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["v", "10"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "10"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "5"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          SuperscriptBox["v", "8"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "10"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "5"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"170", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["v", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "10"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "5"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"85", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"198", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"85", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["v", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "10"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "5"], ",", "4"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"170", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["v", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "10"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "5"], ",", "5"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          SuperscriptBox["v", "8"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "10"]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.979368315913685*^9},
 CellLabel->
  "Out[729]=",ExpressionUUID->"6951a873-3cc1-4e62-b81e-d28aefb87261"]
}, Closed]],

Cell[CellGroupData[{

Cell["B", "Subsubsection",
 CellChangeTimes->{
  3.977096831886298*^9},ExpressionUUID->"3e1387be-c0a9-44f9-aa84-\
e69a25f495d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "2"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "2"], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["v", "4"]}], "+", 
       SuperscriptBox["v", "6"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "4"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "2"], ",", "1"}], "}"}], ",", 
     FractionBox[
      RowBox[{"v", "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["v", "3"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["v", "5"]}], "+", 
       SuperscriptBox["v", "7"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "4"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "2"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["v", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["v", "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "4"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "3"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         SuperscriptBox["v", "8"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "8"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "3"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["v", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          SuperscriptBox["v", "6"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "8"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "3"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "8"], " ", "x"}]], 
       RowBox[{
        SuperscriptBox["v", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"22", " ", "v", " ", "x"}], "+", 
          RowBox[{"202", " ", 
           SuperscriptBox["v", "3"], " ", "x"}], "+", 
          RowBox[{"202", " ", 
           SuperscriptBox["v", "5"], " ", "x"}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["v", "7"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "3"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["v", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          SuperscriptBox["v", "6"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "8"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "4"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"129", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"220", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         RowBox[{"129", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         SuperscriptBox["v", "12"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "12"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "4"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["v", "7"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"41", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"132", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"132", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"41", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "10"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "12"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "4"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "12"], " ", "x"}]], 
       RowBox[{
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"37", " ", "v", " ", "x"}], "+", 
          RowBox[{"681", " ", 
           SuperscriptBox["v", "3"], " ", "x"}], "+", 
          RowBox[{"2450", " ", 
           SuperscriptBox["v", "5"], " ", "x"}], "+", 
          RowBox[{"2450", " ", 
           SuperscriptBox["v", "7"], " ", "x"}], "+", 
          RowBox[{"681", " ", 
           SuperscriptBox["v", "9"], " ", "x"}], "+", 
          RowBox[{"37", " ", 
           SuperscriptBox["v", "11"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"129", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"220", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"129", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "4"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "12"], " ", "x"}]], 
       RowBox[{"3", " ", 
        SuperscriptBox["v", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"31", " ", "x"}], "+", 
          RowBox[{"591", " ", 
           SuperscriptBox["v", "2"], " ", "x"}], "+", 
          RowBox[{"2194", " ", 
           SuperscriptBox["v", "4"], " ", "x"}], "+", 
          RowBox[{"2194", " ", 
           SuperscriptBox["v", "6"], " ", "x"}], "+", 
          RowBox[{"591", " ", 
           SuperscriptBox["v", "8"], " ", "x"}], "+", 
          RowBox[{"31", " ", 
           SuperscriptBox["v", "10"], " ", "x"}], "+", 
          RowBox[{"28", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"214", " ", 
           SuperscriptBox["v", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"396", " ", 
           SuperscriptBox["v", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"214", " ", 
           SuperscriptBox["v", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["v", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "4"], ",", "4"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["v", "7"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"50", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"50", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          SuperscriptBox["v", "10"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "12"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "5"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"39", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"384", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"1386", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         RowBox[{"2100", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         RowBox[{"1386", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         RowBox[{"384", " ", 
          SuperscriptBox["v", "12"]}], "+", 
         RowBox[{"39", " ", 
          SuperscriptBox["v", "14"]}], "+", 
         SuperscriptBox["v", "16"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "16"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "5"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["v", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"146", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"350", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"350", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"146", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["v", "12"]}], "+", 
          SuperscriptBox["v", "14"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "16"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "5"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "16"], " ", "x"}]], 
       RowBox[{
        SuperscriptBox["v", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"56", " ", "v", " ", "x"}], "+", 
          RowBox[{"1733", " ", 
           SuperscriptBox["v", "3"], " ", "x"}], "+", 
          RowBox[{"12483", " ", 
           SuperscriptBox["v", "5"], " ", "x"}], "+", 
          RowBox[{"31488", " ", 
           SuperscriptBox["v", "7"], " ", "x"}], "+", 
          RowBox[{"31488", " ", 
           SuperscriptBox["v", "9"], " ", "x"}], "+", 
          RowBox[{"12483", " ", 
           SuperscriptBox["v", "11"], " ", "x"}], "+", 
          RowBox[{"1733", " ", 
           SuperscriptBox["v", "13"], " ", "x"}], "+", 
          RowBox[{"56", " ", 
           SuperscriptBox["v", "15"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"39", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"384", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1386", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"2100", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1386", " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"384", " ", 
           SuperscriptBox["v", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"39", " ", 
           SuperscriptBox["v", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "16"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "5"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "16"], " ", "x"}]], 
       RowBox[{"11", " ", 
        SuperscriptBox["v", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", "x"}], "+", 
          RowBox[{"526", " ", 
           SuperscriptBox["v", "2"], " ", "x"}], "+", 
          RowBox[{"4033", " ", 
           SuperscriptBox["v", "4"], " ", "x"}], "+", 
          RowBox[{"10505", " ", 
           SuperscriptBox["v", "6"], " ", "x"}], "+", 
          RowBox[{"10505", " ", 
           SuperscriptBox["v", "8"], " ", "x"}], "+", 
          RowBox[{"4033", " ", 
           SuperscriptBox["v", "10"], " ", "x"}], "+", 
          RowBox[{"526", " ", 
           SuperscriptBox["v", "12"], " ", "x"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["v", "14"], " ", "x"}], "+", 
          RowBox[{"15", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"215", " ", 
           SuperscriptBox["v", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"890", " ", 
           SuperscriptBox["v", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1400", " ", 
           SuperscriptBox["v", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"890", " ", 
           SuperscriptBox["v", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"215", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["v", "13"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "5"], ",", "4"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "16"], " ", "x"}]], 
      RowBox[{
       SuperscriptBox["v", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"346", " ", 
          SuperscriptBox["v", "2"], " ", "x"}], "-", 
         RowBox[{"12233", " ", 
          SuperscriptBox["v", "4"], " ", "x"}], "-", 
         RowBox[{"95798", " ", 
          SuperscriptBox["v", "6"], " ", "x"}], "-", 
         RowBox[{"251984", " ", 
          SuperscriptBox["v", "8"], " ", "x"}], "-", 
         RowBox[{"251984", " ", 
          SuperscriptBox["v", "10"], " ", "x"}], "-", 
         RowBox[{"95798", " ", 
          SuperscriptBox["v", "12"], " ", "x"}], "-", 
         RowBox[{"12233", " ", 
          SuperscriptBox["v", "14"], " ", "x"}], "-", 
         RowBox[{"346", " ", 
          SuperscriptBox["v", "16"], " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["v", "18"], " ", "x"}], "-", 
         RowBox[{"330", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"6303", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"29447", " ", 
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"47960", " ", 
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"29447", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"6303", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"330", " ", 
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["B", "5"], ",", "5"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["v", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"196", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"490", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"490", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"196", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["v", "12"]}], "+", 
          SuperscriptBox["v", "14"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "16"]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.979606007650877*^9, 3.979606017048732*^9}},
 CellLabel->
  "Out[1139]=",ExpressionUUID->"1892b816-caff-4f98-8389-9322713fa8e2"]
}, Closed]],

Cell[CellGroupData[{

Cell["C", "Subsubsection",
 CellChangeTimes->{3.977096831886298*^9, 
  3.977096875437838*^9},ExpressionUUID->"0121563b-138a-4a08-811b-\
fbaf60008866"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "2"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "2"], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["v", "4"]}], "+", 
       SuperscriptBox["v", "6"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "4"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "2"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["v", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["v", "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "4"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "2"], ",", "2"}], "}"}], ",", 
     FractionBox[
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         SuperscriptBox["v", "6"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "4"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "3"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         SuperscriptBox["v", "6"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "6"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "3"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "6"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "3"], ",", "2"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "2"], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["v", "4"]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["v", "6"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["v", "8"]}], "+", 
       SuperscriptBox["v", "10"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "6"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "3"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"66", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["v", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "6"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "4"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"70", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         SuperscriptBox["v", "8"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "8"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "4"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["v", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          SuperscriptBox["v", "6"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "8"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "4"], ",", "2"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["v", "2"]}], "-", 
         RowBox[{"350", " ", 
          SuperscriptBox["v", "4"]}], "-", 
         RowBox[{"350", " ", 
          SuperscriptBox["v", "6"]}], "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["v", "10"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "8"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "4"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["v", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"53", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"53", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "6"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "8"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "4"], ",", "4"}], "}"}], ",", 
     FractionBox[
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["v", "2"]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["v", "4"]}], "-", 
         RowBox[{"875", " ", 
          SuperscriptBox["v", "6"]}], "-", 
         RowBox[{"875", " ", 
          SuperscriptBox["v", "8"]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["v", "10"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["v", "12"]}], "+", 
         SuperscriptBox["v", "14"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "8"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "5"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"210", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"210", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["v", "10"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "10"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "5"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"60", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"126", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"60", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["v", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "10"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "5"], ",", "2"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["v", "2"]}], "-", 
         RowBox[{"945", " ", 
          SuperscriptBox["v", "4"]}], "-", 
         RowBox[{"2100", " ", 
          SuperscriptBox["v", "6"]}], "-", 
         RowBox[{"945", " ", 
          SuperscriptBox["v", "8"]}], "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         SuperscriptBox["v", "12"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "10"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "5"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"55", "+", 
          RowBox[{"1556", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"3690", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"1556", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"55", " ", 
           SuperscriptBox["v", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "10"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "5"], ",", "4"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["v", "2"]}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["v", "4"]}], "-", 
         RowBox[{"5334", " ", 
          SuperscriptBox["v", "6"]}], "-", 
         RowBox[{"13650", " ", 
          SuperscriptBox["v", "8"]}], "-", 
         RowBox[{"5334", " ", 
          SuperscriptBox["v", "10"]}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["v", "12"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["v", "14"]}], "+", 
         SuperscriptBox["v", "16"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "10"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["C", "5"], ",", "5"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"33", "+", 
          RowBox[{"1100", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"3110", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"1100", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox["v", "8"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "10"]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9793683433364563`*^9},
 CellLabel->
  "Out[731]=",ExpressionUUID->"46ec92ba-505a-4d58-a4de-1e96fae797e1"]
}, Closed]],

Cell[CellGroupData[{

Cell["D", "Subsubsection",
 CellChangeTimes->{
  3.977096831886298*^9, {3.977096958512008*^9, 3.977096986602709*^9}, 
   3.979174718526629*^9},ExpressionUUID->"b38dda18-4ac9-418b-aec9-\
deb44f1db73d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "4"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"65", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"65", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["v", "10"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "10"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "4"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          SuperscriptBox["v", "8"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "10"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "4"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "10"], " ", "x"}]], 
       RowBox[{
        SuperscriptBox["v", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"29", " ", "v", " ", "x"}], "+", 
          RowBox[{"388", " ", 
           SuperscriptBox["v", "3"], " ", "x"}], "+", 
          RowBox[{"846", " ", 
           SuperscriptBox["v", "5"], " ", "x"}], "+", 
          RowBox[{"388", " ", 
           SuperscriptBox["v", "7"], " ", "x"}], "+", 
          RowBox[{"29", " ", 
           SuperscriptBox["v", "9"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"65", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"65", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "4"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          SuperscriptBox["v", "8"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "10"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "4"], ",", "4"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          SuperscriptBox["v", "8"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "10"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "5"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"31", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"231", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"595", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         RowBox[{"595", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         RowBox[{"231", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         RowBox[{"31", " ", 
          SuperscriptBox["v", "12"]}], "+", 
         SuperscriptBox["v", "14"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "14"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "5"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["v", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"90", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"420", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"686", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"420", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"90", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["v", "12"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "14"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "5"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "14"], " ", "x"}]], 
       RowBox[{
        SuperscriptBox["v", "7"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"46", " ", "v", " ", "x"}], "+", 
          RowBox[{"1116", " ", 
           SuperscriptBox["v", "3"], " ", "x"}], "+", 
          RowBox[{"5880", " ", 
           SuperscriptBox["v", "5"], " ", "x"}], "+", 
          RowBox[{"9940", " ", 
           SuperscriptBox["v", "7"], " ", "x"}], "+", 
          RowBox[{"5880", " ", 
           SuperscriptBox["v", "9"], " ", "x"}], "+", 
          RowBox[{"1116", " ", 
           SuperscriptBox["v", "11"], " ", "x"}], "+", 
          RowBox[{"46", " ", 
           SuperscriptBox["v", "13"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"31", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"231", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"595", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"595", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"231", " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"31", " ", 
           SuperscriptBox["v", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "5"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "14"], " ", "x"}]], 
       RowBox[{"2", " ", 
        SuperscriptBox["v", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"65", " ", "x"}], "+", 
          RowBox[{"1659", " ", 
           SuperscriptBox["v", "2"], " ", "x"}], "+", 
          RowBox[{"9213", " ", 
           SuperscriptBox["v", "4"], " ", "x"}], "+", 
          RowBox[{"15878", " ", 
           SuperscriptBox["v", "6"], " ", "x"}], "+", 
          RowBox[{"9213", " ", 
           SuperscriptBox["v", "8"], " ", "x"}], "+", 
          RowBox[{"1659", " ", 
           SuperscriptBox["v", "10"], " ", "x"}], "+", 
          RowBox[{"65", " ", 
           SuperscriptBox["v", "12"], " ", "x"}], "+", 
          RowBox[{"60", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"645", " ", 
           SuperscriptBox["v", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1869", " ", 
           SuperscriptBox["v", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1869", " ", 
           SuperscriptBox["v", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"645", " ", 
           SuperscriptBox["v", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"60", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "5"], ",", "4"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["v", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"105", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"175", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"105", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          SuperscriptBox["v", "12"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "14"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "5"], ",", "5"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["v", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"105", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"175", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"105", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          SuperscriptBox["v", "12"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "14"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "6"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"603", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"2898", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         RowBox[{"6174", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         RowBox[{"6174", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         RowBox[{"2898", " ", 
          SuperscriptBox["v", "12"]}], "+", 
         RowBox[{"603", " ", 
          SuperscriptBox["v", "14"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["v", "16"]}], "+", 
         SuperscriptBox["v", "18"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "18"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "6"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["v", "10"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"86", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"711", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"2340", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"3444", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"2340", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          RowBox[{"711", " ", 
           SuperscriptBox["v", "12"]}], "+", 
          RowBox[{"86", " ", 
           SuperscriptBox["v", "14"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "16"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "18"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "6"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "18"], " ", "x"}]], 
       RowBox[{
        SuperscriptBox["v", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"67", " ", "v", " ", "x"}], "+", 
          RowBox[{"2577", " ", 
           SuperscriptBox["v", "3"], " ", "x"}], "+", 
          RowBox[{"24239", " ", 
           SuperscriptBox["v", "5"], " ", "x"}], "+", 
          RowBox[{"84699", " ", 
           SuperscriptBox["v", "7"], " ", "x"}], "+", 
          RowBox[{"126900", " ", 
           SuperscriptBox["v", "9"], " ", "x"}], "+", 
          RowBox[{"84699", " ", 
           SuperscriptBox["v", "11"], " ", "x"}], "+", 
          RowBox[{"24239", " ", 
           SuperscriptBox["v", "13"], " ", "x"}], "+", 
          RowBox[{"2577", " ", 
           SuperscriptBox["v", "15"], " ", "x"}], "+", 
          RowBox[{"67", " ", 
           SuperscriptBox["v", "17"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"603", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"2898", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"6174", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"6174", " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"2898", " ", 
           SuperscriptBox["v", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"603", " ", 
           SuperscriptBox["v", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["v", "16"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "18"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "6"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "18"], " ", "x"}]], 
       RowBox[{"4", " ", 
        SuperscriptBox["v", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"58", " ", "x"}], "+", 
          RowBox[{"2385", " ", 
           SuperscriptBox["v", "2"], " ", "x"}], "+", 
          RowBox[{"23998", " ", 
           SuperscriptBox["v", "4"], " ", "x"}], "+", 
          RowBox[{"87249", " ", 
           SuperscriptBox["v", "6"], " ", "x"}], "+", 
          RowBox[{"132408", " ", 
           SuperscriptBox["v", "8"], " ", "x"}], "+", 
          RowBox[{"87249", " ", 
           SuperscriptBox["v", "10"], " ", "x"}], "+", 
          RowBox[{"23998", " ", 
           SuperscriptBox["v", "12"], " ", "x"}], "+", 
          RowBox[{"2385", " ", 
           SuperscriptBox["v", "14"], " ", "x"}], "+", 
          RowBox[{"58", " ", 
           SuperscriptBox["v", "16"], " ", "x"}], "+", 
          RowBox[{"55", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1012", " ", 
           SuperscriptBox["v", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"5643", " ", 
           SuperscriptBox["v", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"12738", " ", 
           SuperscriptBox["v", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"12738", " ", 
           SuperscriptBox["v", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"5643", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1012", " ", 
           SuperscriptBox["v", "13"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"55", " ", 
           SuperscriptBox["v", "15"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "6"], ",", "4"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "18"], " ", "x"}]], 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"513", " ", 
          SuperscriptBox["v", "2"], " ", "x"}], "-", 
         RowBox[{"22617", " ", 
          SuperscriptBox["v", "4"], " ", "x"}], "-", 
         RowBox[{"234468", " ", 
          SuperscriptBox["v", "6"], " ", "x"}], "-", 
         RowBox[{"868408", " ", 
          SuperscriptBox["v", "8"], " ", "x"}], "-", 
         RowBox[{"1326422", " ", 
          SuperscriptBox["v", "10"], " ", "x"}], "-", 
         RowBox[{"868408", " ", 
          SuperscriptBox["v", "12"], " ", "x"}], "-", 
         RowBox[{"234468", " ", 
          SuperscriptBox["v", "14"], " ", "x"}], "-", 
         RowBox[{"22617", " ", 
          SuperscriptBox["v", "16"], " ", "x"}], "-", 
         RowBox[{"513", " ", 
          SuperscriptBox["v", "18"], " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["v", "20"], " ", "x"}], "-", 
         RowBox[{"495", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"12111", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"76813", " ", 
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"182853", " ", 
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"182853", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"76813", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"12111", " ", 
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"495", " ", 
          SuperscriptBox["v", "17"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "6"], ",", "5"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["v", "10"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"336", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"1176", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"1764", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"1176", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          RowBox[{"336", " ", 
           SuperscriptBox["v", "12"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["v", "14"]}], "+", 
          SuperscriptBox["v", "16"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "18"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "6"], ",", "6"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["v", "10"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"336", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"1176", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"1764", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"1176", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          RowBox[{"336", " ", 
           SuperscriptBox["v", "12"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["v", "14"]}], "+", 
          SuperscriptBox["v", "16"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "18"]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9796060406759377`*^9},
 CellLabel->
  "Out[1140]=",ExpressionUUID->"7ee53e9a-eae0-439b-a542-66309db82e91"]
}, Closed]],

Cell[CellGroupData[{

Cell["G2", "Subsubsection",
 CellChangeTimes->{
  3.977096831886298*^9, {3.977096958512008*^9, 
   3.977096959198186*^9}},ExpressionUUID->"e9fa715c-7c88-434c-bd49-\
45fb5e178fad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"G\"\>", "2"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "3"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["v", "5"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["v", "7"]}], "+", 
       SuperscriptBox["v", "9"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "6"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"G\"\>", "2"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["v", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["v", "4"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "6"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"G\"\>", "2"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["v", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"15", " ", "v", " ", "x"}], "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["v", "3"], " ", "x"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["v", "5"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "6"], " ", "x"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.979605984305049*^9},
 CellLabel->
  "Out[1137]=",ExpressionUUID->"c21f3c96-173d-463a-8d03-c94e715686c4"]
}, Closed]],

Cell[CellGroupData[{

Cell["F4", "Subsubsection",
 CellChangeTimes->{
  3.977096831886298*^9, {3.977096958512008*^9, 
   3.977096977063135*^9}},ExpressionUUID->"5526b63d-2819-45cd-9baa-\
972d7c7b8b13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"F\"\>", "4"], ",", "0"}], "}"}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"341", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"1208", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         RowBox[{"1820", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         RowBox[{"1208", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         RowBox[{"341", " ", 
          SuperscriptBox["v", "12"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["v", "14"]}], "+", 
         SuperscriptBox["v", "16"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], "16"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"F\"\>", "4"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "16"], " ", "x"}]], 
       RowBox[{
        SuperscriptBox["v", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"53", " ", "v", " ", "x"}], "+", 
          RowBox[{"1531", " ", 
           SuperscriptBox["v", "3"], " ", "x"}], "+", 
          RowBox[{"10897", " ", 
           SuperscriptBox["v", "5"], " ", "x"}], "+", 
          RowBox[{"27455", " ", 
           SuperscriptBox["v", "7"], " ", "x"}], "+", 
          RowBox[{"27455", " ", 
           SuperscriptBox["v", "9"], " ", "x"}], "+", 
          RowBox[{"10897", " ", 
           SuperscriptBox["v", "11"], " ", "x"}], "+", 
          RowBox[{"1531", " ", 
           SuperscriptBox["v", "13"], " ", "x"}], "+", 
          RowBox[{"53", " ", 
           SuperscriptBox["v", "15"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"341", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1208", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1820", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1208", " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"341", " ", 
           SuperscriptBox["v", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["v", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "16"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"F\"\>", "4"], ",", "2"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "16"], " ", 
        SuperscriptBox["x", "2"]}]], 
      RowBox[{
       SuperscriptBox["v", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["x", "4"], "-", 
         RowBox[{"1650", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"35376", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"171454", " ", 
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"281920", " ", 
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"171454", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"35376", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"1650", " ", 
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "18"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"671", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"671", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"577", "+", 
            RowBox[{"23730", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"577", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "14"], " ", 
          RowBox[{"(", 
           RowBox[{"577", "+", 
            RowBox[{"23730", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"577", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["v", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"1879", "+", 
            RowBox[{"77353", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1879", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["v", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"1879", "+", 
            RowBox[{"77353", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1879", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"4674", "+", 
            RowBox[{"189157", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4674", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "12"], " ", 
          RowBox[{"(", 
           RowBox[{"4674", "+", 
            RowBox[{"189157", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4674", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"F\"\>", "4"], ",", "3"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "16"], " ", "x"}]], 
       RowBox[{
        SuperscriptBox["v", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"299", " ", "x"}], "+", 
          RowBox[{"9062", " ", 
           SuperscriptBox["v", "2"], " ", "x"}], "+", 
          RowBox[{"66284", " ", 
           SuperscriptBox["v", "4"], " ", "x"}], "+", 
          RowBox[{"168963", " ", 
           SuperscriptBox["v", "6"], " ", "x"}], "+", 
          RowBox[{"168963", " ", 
           SuperscriptBox["v", "8"], " ", "x"}], "+", 
          RowBox[{"66284", " ", 
           SuperscriptBox["v", "10"], " ", "x"}], "+", 
          RowBox[{"9062", " ", 
           SuperscriptBox["v", "12"], " ", "x"}], "+", 
          RowBox[{"299", " ", 
           SuperscriptBox["v", "14"], " ", "x"}], "+", 
          RowBox[{"273", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"4056", " ", 
           SuperscriptBox["v", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"17095", " ", 
           SuperscriptBox["v", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"27040", " ", 
           SuperscriptBox["v", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"17095", " ", 
           SuperscriptBox["v", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"4056", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"273", " ", 
           SuperscriptBox["v", "13"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"F\"\>", "4"], ",", "4"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["v", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"49", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"321", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"780", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"780", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"321", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          RowBox[{"49", " ", 
           SuperscriptBox["v", "12"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "14"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "16"]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.97960605414312*^9},
 CellLabel->
  "Out[1141]=",ExpressionUUID->"3fce2e97-0943-4008-8a99-85839a78e6f6"]
}, Closed]],

Cell[CellGroupData[{

Cell["E6", "Subsubsection",
 CellChangeTimes->{
  3.977096831886298*^9, {3.977096958512008*^9, 
   3.977096986602709*^9}},ExpressionUUID->"6dc3a317-bf0c-4a41-bdde-\
6c9f4b00de17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "6"], ",", "0"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "22"]], 
      RowBox[{
       SuperscriptBox["v", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"945", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"6776", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         RowBox[{"23815", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         RowBox[{"43989", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         RowBox[{"43989", " ", 
          SuperscriptBox["v", "12"]}], "+", 
         RowBox[{"23815", " ", 
          SuperscriptBox["v", "14"]}], "+", 
         RowBox[{"6776", " ", 
          SuperscriptBox["v", "16"]}], "+", 
         RowBox[{"945", " ", 
          SuperscriptBox["v", "18"]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["v", "20"]}], "+", 
         SuperscriptBox["v", "22"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "6"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["v", "12"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"42", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"539", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"2948", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"7854", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"10824", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          RowBox[{"7854", " ", 
           SuperscriptBox["v", "12"]}], "+", 
          RowBox[{"2948", " ", 
           SuperscriptBox["v", "14"]}], "+", 
          RowBox[{"539", " ", 
           SuperscriptBox["v", "16"]}], "+", 
          RowBox[{"42", " ", 
           SuperscriptBox["v", "18"]}], "+", 
          SuperscriptBox["v", "20"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "22"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "6"], ",", "2"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "22"], " ", "x"}]], 
       RowBox[{"27", " ", 
        SuperscriptBox["v", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"14", " ", "x"}], "+", 
          RowBox[{"692", " ", 
           SuperscriptBox["v", "2"], " ", "x"}], "+", 
          RowBox[{"9834", " ", 
           SuperscriptBox["v", "4"], " ", "x"}], "+", 
          RowBox[{"57288", " ", 
           SuperscriptBox["v", "6"], " ", "x"}], "+", 
          RowBox[{"158004", " ", 
           SuperscriptBox["v", "8"], " ", "x"}], "+", 
          RowBox[{"220176", " ", 
           SuperscriptBox["v", "10"], " ", "x"}], "+", 
          RowBox[{"158004", " ", 
           SuperscriptBox["v", "12"], " ", "x"}], "+", 
          RowBox[{"57288", " ", 
           SuperscriptBox["v", "14"], " ", "x"}], "+", 
          RowBox[{"9834", " ", 
           SuperscriptBox["v", "16"], " ", "x"}], "+", 
          RowBox[{"692", " ", 
           SuperscriptBox["v", "18"], " ", "x"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["v", "20"], " ", "x"}], "+", 
          RowBox[{"13", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"364", " ", 
           SuperscriptBox["v", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"3289", " ", 
           SuperscriptBox["v", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"13013", " ", 
           SuperscriptBox["v", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"25311", " ", 
           SuperscriptBox["v", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"25311", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"13013", " ", 
           SuperscriptBox["v", "13"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"3289", " ", 
           SuperscriptBox["v", "15"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"364", " ", 
           SuperscriptBox["v", "17"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["v", "19"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "6"], ",", "3"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "22"], " ", 
        SuperscriptBox["x", "2"]}]], 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["x", "4"], "-", 
         RowBox[{"3653", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"135408", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"1423357", " ", 
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"6117475", " ", 
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"12349337", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"12349337", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"6117475", " ", 
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"1423357", " ", 
          SuperscriptBox["v", "17"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"135408", " ", 
          SuperscriptBox["v", "19"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"3653", " ", 
          SuperscriptBox["v", "21"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "24"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"275", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["v", "22"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"275", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"898", "+", 
            RowBox[{"55901", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"898", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "20"], " ", 
          RowBox[{"(", 
           RowBox[{"898", "+", 
            RowBox[{"55901", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"898", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"3890", "+", 
            RowBox[{"232053", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3890", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["v", "18"], " ", 
          RowBox[{"(", 
           RowBox[{"3890", "+", 
            RowBox[{"232053", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3890", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["v", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"23305", "+", 
            RowBox[{"1411757", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"23305", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["v", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"23305", "+", 
            RowBox[{"1411757", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"23305", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"356268", "+", 
            RowBox[{"21945017", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"356268", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "14"], " ", 
          RowBox[{"(", 
           RowBox[{"356268", "+", 
            RowBox[{"21945017", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"356268", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "12"], " ", 
          RowBox[{"(", 
           RowBox[{"497244", "+", 
            RowBox[{"30823189", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"497244", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "6"], ",", "4"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "22"], " ", "x"}]], 
       RowBox[{"27", " ", 
        SuperscriptBox["v", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"14", " ", "x"}], "+", 
          RowBox[{"692", " ", 
           SuperscriptBox["v", "2"], " ", "x"}], "+", 
          RowBox[{"9834", " ", 
           SuperscriptBox["v", "4"], " ", "x"}], "+", 
          RowBox[{"57288", " ", 
           SuperscriptBox["v", "6"], " ", "x"}], "+", 
          RowBox[{"158004", " ", 
           SuperscriptBox["v", "8"], " ", "x"}], "+", 
          RowBox[{"220176", " ", 
           SuperscriptBox["v", "10"], " ", "x"}], "+", 
          RowBox[{"158004", " ", 
           SuperscriptBox["v", "12"], " ", "x"}], "+", 
          RowBox[{"57288", " ", 
           SuperscriptBox["v", "14"], " ", "x"}], "+", 
          RowBox[{"9834", " ", 
           SuperscriptBox["v", "16"], " ", "x"}], "+", 
          RowBox[{"692", " ", 
           SuperscriptBox["v", "18"], " ", "x"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["v", "20"], " ", "x"}], "+", 
          RowBox[{"13", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"364", " ", 
           SuperscriptBox["v", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"3289", " ", 
           SuperscriptBox["v", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"13013", " ", 
           SuperscriptBox["v", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"25311", " ", 
           SuperscriptBox["v", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"25311", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"13013", " ", 
           SuperscriptBox["v", "13"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"3289", " ", 
           SuperscriptBox["v", "15"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"364", " ", 
           SuperscriptBox["v", "17"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["v", "19"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "6"], ",", "5"}], "}"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["v", "12"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"42", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"539", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"2948", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"7854", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"10824", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          RowBox[{"7854", " ", 
           SuperscriptBox["v", "12"]}], "+", 
          RowBox[{"2948", " ", 
           SuperscriptBox["v", "14"]}], "+", 
          RowBox[{"539", " ", 
           SuperscriptBox["v", "16"]}], "+", 
          RowBox[{"42", " ", 
           SuperscriptBox["v", "18"]}], "+", 
          SuperscriptBox["v", "20"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "22"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "6"], ",", "6"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "22"], " ", "x"}]], 
       RowBox[{
        SuperscriptBox["v", "11"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"79", " ", "v", " ", "x"}], "+", 
          RowBox[{"3695", " ", 
           SuperscriptBox["v", "3"], " ", "x"}], "+", 
          RowBox[{"50511", " ", 
           SuperscriptBox["v", "5"], " ", "x"}], "+", 
          RowBox[{"286946", " ", 
           SuperscriptBox["v", "7"], " ", "x"}], "+", 
          RowBox[{"780340", " ", 
           SuperscriptBox["v", "9"], " ", "x"}], "+", 
          RowBox[{"1082466", " ", 
           SuperscriptBox["v", "11"], " ", "x"}], "+", 
          RowBox[{"780340", " ", 
           SuperscriptBox["v", "13"], " ", "x"}], "+", 
          RowBox[{"286946", " ", 
           SuperscriptBox["v", "15"], " ", "x"}], "+", 
          RowBox[{"50511", " ", 
           SuperscriptBox["v", "17"], " ", "x"}], "+", 
          RowBox[{"3695", " ", 
           SuperscriptBox["v", "19"], " ", "x"}], "+", 
          RowBox[{"79", " ", 
           SuperscriptBox["v", "21"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"56", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"945", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"6776", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"23815", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"43989", " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"43989", " ", 
           SuperscriptBox["v", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"23815", " ", 
           SuperscriptBox["v", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"6776", " ", 
           SuperscriptBox["v", "16"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"945", " ", 
           SuperscriptBox["v", "18"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"56", " ", 
           SuperscriptBox["v", "20"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "22"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.979606065341812*^9},
 CellLabel->
  "Out[1142]=",ExpressionUUID->"66122627-ec71-47ef-8af7-26dfefa8730e"]
}, Closed]],

Cell[CellGroupData[{

Cell["E7", "Subsubsection",
 CellChangeTimes->{{3.979348034684362*^9, 
  3.9793480350262613`*^9}},ExpressionUUID->"996680c2-c22a-48e0-9e2e-\
eccc7a540f1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "7"], ",", "0"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "34"]], 
      RowBox[{
       SuperscriptBox["v", "17"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"3410", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"56617", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         RowBox[{"521917", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         RowBox[{"2889898", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         RowBox[{"10086066", " ", 
          SuperscriptBox["v", "12"]}], "+", 
         RowBox[{"22867856", " ", 
          SuperscriptBox["v", "14"]}], "+", 
         RowBox[{"34289476", " ", 
          SuperscriptBox["v", "16"]}], "+", 
         RowBox[{"34289476", " ", 
          SuperscriptBox["v", "18"]}], "+", 
         RowBox[{"22867856", " ", 
          SuperscriptBox["v", "20"]}], "+", 
         RowBox[{"10086066", " ", 
          SuperscriptBox["v", "22"]}], "+", 
         RowBox[{"2889898", " ", 
          SuperscriptBox["v", "24"]}], "+", 
         RowBox[{"521917", " ", 
          SuperscriptBox["v", "26"]}], "+", 
         RowBox[{"56617", " ", 
          SuperscriptBox["v", "28"]}], "+", 
         RowBox[{"3410", " ", 
          SuperscriptBox["v", "30"]}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["v", "32"]}], "+", 
         SuperscriptBox["v", "34"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "7"], ",", "1"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "34"], " ", "x"}]], 
       RowBox[{
        SuperscriptBox["v", "17"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"134", " ", "v", " ", "x"}], "+", 
          RowBox[{"11593", " ", 
           SuperscriptBox["v", "3"], " ", "x"}], "+", 
          RowBox[{"345521", " ", 
           SuperscriptBox["v", "5"], " ", "x"}], "+", 
          RowBox[{"4931707", " ", 
           SuperscriptBox["v", "7"], " ", "x"}], "+", 
          RowBox[{"38850151", " ", 
           SuperscriptBox["v", "9"], " ", "x"}], "+", 
          RowBox[{"182614170", " ", 
           SuperscriptBox["v", "11"], " ", "x"}], "+", 
          RowBox[{"536726278", " ", 
           SuperscriptBox["v", "13"], " ", "x"}], "+", 
          RowBox[{"1014596958", " ", 
           SuperscriptBox["v", "15"], " ", "x"}], "+", 
          RowBox[{"1252490096", " ", 
           SuperscriptBox["v", "17"], " ", "x"}], "+", 
          RowBox[{"1014596958", " ", 
           SuperscriptBox["v", "19"], " ", "x"}], "+", 
          RowBox[{"536726278", " ", 
           SuperscriptBox["v", "21"], " ", "x"}], "+", 
          RowBox[{"182614170", " ", 
           SuperscriptBox["v", "23"], " ", "x"}], "+", 
          RowBox[{"38850151", " ", 
           SuperscriptBox["v", "25"], " ", "x"}], "+", 
          RowBox[{"4931707", " ", 
           SuperscriptBox["v", "27"], " ", "x"}], "+", 
          RowBox[{"345521", " ", 
           SuperscriptBox["v", "29"], " ", "x"}], "+", 
          RowBox[{"11593", " ", 
           SuperscriptBox["v", "31"], " ", "x"}], "+", 
          RowBox[{"134", " ", 
           SuperscriptBox["v", "33"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"3410", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"56617", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"521917", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"2889898", " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"10086066", " ", 
           SuperscriptBox["v", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"22867856", " ", 
           SuperscriptBox["v", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"34289476", " ", 
           SuperscriptBox["v", "16"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"34289476", " ", 
           SuperscriptBox["v", "18"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"22867856", " ", 
           SuperscriptBox["v", "20"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"10086066", " ", 
           SuperscriptBox["v", "22"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"2889898", " ", 
           SuperscriptBox["v", "24"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"521917", " ", 
           SuperscriptBox["v", "26"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"56617", " ", 
           SuperscriptBox["v", "28"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"3410", " ", 
           SuperscriptBox["v", "30"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["v", "32"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "34"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "7"], ",", "2"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "34"], " ", 
        SuperscriptBox["x", "2"]}]], 
      RowBox[{
       SuperscriptBox["v", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["x", "4"], "-", 
         RowBox[{"10317", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"756580", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"19002280", " ", 
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"227904050", " ", 
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"1503941295", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"5895194448", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"14353667800", " ", 
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"22267326070", " ", 
          SuperscriptBox["v", "17"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"22267326070", " ", 
          SuperscriptBox["v", "19"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"14353667800", " ", 
          SuperscriptBox["v", "21"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"5895194448", " ", 
          SuperscriptBox["v", "23"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"1503941295", " ", 
          SuperscriptBox["v", "25"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"227904050", " ", 
          SuperscriptBox["v", "27"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"19002280", " ", 
          SuperscriptBox["v", "29"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"756580", " ", 
          SuperscriptBox["v", "31"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"10317", " ", 
          SuperscriptBox["v", "33"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "36"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"4406", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "34"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"4406", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"4042", "+", 
            RowBox[{"434031", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4042", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "32"], " ", 
          RowBox[{"(", 
           RowBox[{"4042", "+", 
            RowBox[{"434031", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4042", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"7513", "+", 
            RowBox[{"746370", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"7513", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["v", "30"], " ", 
          RowBox[{"(", 
           RowBox[{"7513", "+", 
            RowBox[{"746370", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"7513", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2176", " ", 
          SuperscriptBox["v", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"16286", "+", 
            RowBox[{"1649127", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"16286", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2176", " ", 
          SuperscriptBox["v", "26"], " ", 
          RowBox[{"(", 
           RowBox[{"16286", "+", 
            RowBox[{"1649127", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"16286", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"4862", " ", 
          SuperscriptBox["v", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"196923", "+", 
            RowBox[{"20777077", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"196923", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"4862", " ", 
          SuperscriptBox["v", "20"], " ", 
          RowBox[{"(", 
           RowBox[{"196923", "+", 
            RowBox[{"20777077", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"196923", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["v", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"256069", "+", 
            RowBox[{"25484307", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"256069", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["v", "28"], " ", 
          RowBox[{"(", 
           RowBox[{"256069", "+", 
            RowBox[{"25484307", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"256069", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"1768", " ", 
          SuperscriptBox["v", "18"], " ", 
          RowBox[{"(", 
           RowBox[{"669633", "+", 
            RowBox[{"70863974", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"669633", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"34", " ", 
          SuperscriptBox["v", "12"], " ", 
          RowBox[{"(", 
           RowBox[{"4989359", "+", 
            RowBox[{"514414737", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4989359", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"34", " ", 
          SuperscriptBox["v", "24"], " ", 
          RowBox[{"(", 
           RowBox[{"4989359", "+", 
            RowBox[{"514414737", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4989359", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"68", " ", 
          SuperscriptBox["v", "14"], " ", 
          RowBox[{"(", 
           RowBox[{"7408417", "+", 
            RowBox[{"774756306", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"7408417", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"68", " ", 
          SuperscriptBox["v", "22"], " ", 
          RowBox[{"(", 
           RowBox[{"7408417", "+", 
            RowBox[{"774756306", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"7408417", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "7"], ",", "3"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "34"], " ", 
        SuperscriptBox["x", "3"]}]], 
      RowBox[{
       SuperscriptBox["v", "14"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "3"], "-", 
         RowBox[{"33", " ", 
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"33", " ", 
          SuperscriptBox["v", "38"], " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "40"], " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "4"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"171", "-", 
            RowBox[{"40232", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"171", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "36"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"171", "-", 
            RowBox[{"40232", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"171", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "6"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"467476", "+", 
            RowBox[{"36930859", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"467476", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "34"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"467476", "+", 
            RowBox[{"36930859", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"467476", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "8"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"32230441", "+", 
            RowBox[{"1277850038", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"32230441", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "32"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"32230441", "+", 
            RowBox[{"1277850038", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"32230441", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "10"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"690592981", "+", 
            RowBox[{"20590971260", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"690592981", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "30"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"690592981", "+", 
            RowBox[{"20590971260", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"690592981", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["v", "14"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"2236168387", "+", 
            RowBox[{"52823371504", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2236168387", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["v", "26"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"2236168387", "+", 
            RowBox[{"52823371504", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2236168387", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "12"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"6933869006", "+", 
            RowBox[{"178198197317", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"6933869006", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "28"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"6933869006", "+", 
            RowBox[{"178198197317", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"6933869006", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["v", "16"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"7235656342", "+", 
            RowBox[{"162861060555", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"7235656342", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["v", "24"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"7235656342", "+", 
            RowBox[{"162861060555", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"7235656342", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["v", "18"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"30651581451", "+", 
            RowBox[{"672756351139", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"30651581451", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["v", "22"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"30651581451", "+", 
            RowBox[{"672756351139", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"30651581451", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "20"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"153953349834", "+", 
            RowBox[{"3352683122291", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"153953349834", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"v", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"], "+", 
            SuperscriptBox["x", "6"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "39"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"], "+", 
            SuperscriptBox["x", "6"]}], ")"}]}], "-", 
         RowBox[{"33", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"11284", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"11284", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"33", " ", 
          SuperscriptBox["v", "35"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"11284", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"11284", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"34", "+", 
            RowBox[{"167", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"167", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"34", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "37"], " ", 
          RowBox[{"(", 
           RowBox[{"34", "+", 
            RowBox[{"167", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"167", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"34", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"59961", "+", 
            RowBox[{"6323387", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"6323387", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"59961", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "33"], " ", 
          RowBox[{"(", 
           RowBox[{"59961", "+", 
            RowBox[{"6323387", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"6323387", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"59961", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"1122", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"1007302", "+", 
            RowBox[{"99491123", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"99491123", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1007302", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"1122", " ", 
          SuperscriptBox["v", "27"], " ", 
          RowBox[{"(", 
           RowBox[{"1007302", "+", 
            RowBox[{"99491123", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"99491123", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1007302", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"1999591", "+", 
            RowBox[{"191412206", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"191412206", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1999591", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "31"], " ", 
          RowBox[{"(", 
           RowBox[{"1999591", "+", 
            RowBox[{"191412206", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"191412206", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1999591", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"53811868", "+", 
            RowBox[{"5188241433", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"5188241433", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"53811868", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "29"], " ", 
          RowBox[{"(", 
           RowBox[{"53811868", "+", 
            RowBox[{"5188241433", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"5188241433", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"53811868", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"508833936", "+", 
            RowBox[{"51416452567", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"51416452567", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"508833936", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "25"], " ", 
          RowBox[{"(", 
           RowBox[{"508833936", "+", 
            RowBox[{"51416452567", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"51416452567", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"508833936", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["v", "19"], " ", 
          RowBox[{"(", 
           RowBox[{"1044940182", "+", 
            RowBox[{"108236356967", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"108236356967", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1044940182", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["v", "21"], " ", 
          RowBox[{"(", 
           RowBox[{"1044940182", "+", 
            RowBox[{"108236356967", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"108236356967", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1044940182", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "17"], " ", 
          RowBox[{"(", 
           RowBox[{"3785539498", "+", 
            RowBox[{"388832076963", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"388832076963", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"3785539498", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "23"], " ", 
          RowBox[{"(", 
           RowBox[{"3785539498", "+", 
            RowBox[{"388832076963", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"388832076963", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"3785539498", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "7"], ",", "4"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "34"], " ", 
        SuperscriptBox["x", "2"]}]], 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "17"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3458"}], " ", "v", " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"3458", " ", 
          SuperscriptBox["v", "33"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"3810", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"327231", " ", 
          SuperscriptBox["v", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"8803025", " ", 
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"109992820", " ", 
          SuperscriptBox["v", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"745392795", " ", 
          SuperscriptBox["v", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"2972911550", " ", 
          SuperscriptBox["v", "12"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"7315283906", " ", 
          SuperscriptBox["v", "14"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"11405478330", " ", 
          SuperscriptBox["v", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"11405478330", " ", 
          SuperscriptBox["v", "18"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"7315283906", " ", 
          SuperscriptBox["v", "20"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"2972911550", " ", 
          SuperscriptBox["v", "22"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"745392795", " ", 
          SuperscriptBox["v", "24"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"109992820", " ", 
          SuperscriptBox["v", "26"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"8803025", " ", 
          SuperscriptBox["v", "28"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"327231", " ", 
          SuperscriptBox["v", "30"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"3810", " ", 
          SuperscriptBox["v", "32"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["v", "34"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"3458", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"101", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "-", 
         RowBox[{"3458", " ", 
          SuperscriptBox["v", "31"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"101", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "-", 
         RowBox[{"133", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1261", "+", 
            RowBox[{"87702", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1261", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"133", " ", 
          SuperscriptBox["v", "29"], " ", 
          RowBox[{"(", 
           RowBox[{"1261", "+", 
            RowBox[{"87702", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1261", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"705432", " ", 
          SuperscriptBox["v", "17"], " ", 
          RowBox[{"(", 
           RowBox[{"1467", "+", 
            RowBox[{"76879", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1467", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"40052", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"3454", "+", 
            RowBox[{"186861", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3454", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"40052", " ", 
          SuperscriptBox["v", "23"], " ", 
          RowBox[{"(", 
           RowBox[{"3454", "+", 
            RowBox[{"186861", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3454", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"798", " ", 
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"3776", "+", 
            RowBox[{"227137", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3776", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"798", " ", 
          SuperscriptBox["v", "27"], " ", 
          RowBox[{"(", 
           RowBox[{"3776", "+", 
            RowBox[{"227137", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3776", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"49742", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"8597", "+", 
            RowBox[{"456166", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"8597", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"49742", " ", 
          SuperscriptBox["v", "21"], " ", 
          RowBox[{"(", 
           RowBox[{"8597", "+", 
            RowBox[{"456166", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"8597", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"969", " ", 
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"27977", "+", 
            RowBox[{"1569664", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"27977", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"969", " ", 
          SuperscriptBox["v", "25"], " ", 
          RowBox[{"(", 
           RowBox[{"27977", "+", 
            RowBox[{"1569664", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"27977", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"9044", " ", 
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"91881", "+", 
            RowBox[{"4828967", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"91881", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"9044", " ", 
          SuperscriptBox["v", "19"], " ", 
          RowBox[{"(", 
           RowBox[{"91881", "+", 
            RowBox[{"4828967", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"91881", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "7"], ",", "5"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "34"], " ", "x"}]], 
      RowBox[{
       SuperscriptBox["v", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"1573", " ", 
          SuperscriptBox["v", "2"], " ", "x"}], "-", 
         RowBox[{"150204", " ", 
          SuperscriptBox["v", "4"], " ", "x"}], "-", 
         RowBox[{"4733356", " ", 
          SuperscriptBox["v", "6"], " ", "x"}], "-", 
         RowBox[{"70202309", " ", 
          SuperscriptBox["v", "8"], " ", "x"}], "-", 
         RowBox[{"568420313", " ", 
          SuperscriptBox["v", "10"], " ", "x"}], "-", 
         RowBox[{"2724304638", " ", 
          SuperscriptBox["v", "12"], " ", "x"}], "-", 
         RowBox[{"8111981800", " ", 
          SuperscriptBox["v", "14"], " ", "x"}], "-", 
         RowBox[{"15449788122", " ", 
          SuperscriptBox["v", "16"], " ", "x"}], "-", 
         RowBox[{"19119066252", " ", 
          SuperscriptBox["v", "18"], " ", "x"}], "-", 
         RowBox[{"15449788122", " ", 
          SuperscriptBox["v", "20"], " ", "x"}], "-", 
         RowBox[{"8111981800", " ", 
          SuperscriptBox["v", "22"], " ", "x"}], "-", 
         RowBox[{"2724304638", " ", 
          SuperscriptBox["v", "24"], " ", "x"}], "-", 
         RowBox[{"568420313", " ", 
          SuperscriptBox["v", "26"], " ", "x"}], "-", 
         RowBox[{"70202309", " ", 
          SuperscriptBox["v", "28"], " ", "x"}], "-", 
         RowBox[{"4733356", " ", 
          SuperscriptBox["v", "30"], " ", "x"}], "-", 
         RowBox[{"150204", " ", 
          SuperscriptBox["v", "32"], " ", "x"}], "-", 
         RowBox[{"1573", " ", 
          SuperscriptBox["v", "34"], " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["v", "36"], " ", "x"}], "-", 
         RowBox[{"1539", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"99826", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"2309450", " ", 
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"26155020", " ", 
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"165782011", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"632192396", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"1512969468", " ", 
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"2327702730", " ", 
          SuperscriptBox["v", "17"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"2327702730", " ", 
          SuperscriptBox["v", "19"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"1512969468", " ", 
          SuperscriptBox["v", "21"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"632192396", " ", 
          SuperscriptBox["v", "23"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"165782011", " ", 
          SuperscriptBox["v", "25"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"26155020", " ", 
          SuperscriptBox["v", "27"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"2309450", " ", 
          SuperscriptBox["v", "29"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"99826", " ", 
          SuperscriptBox["v", "31"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"1539", " ", 
          SuperscriptBox["v", "33"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "7"], ",", "6"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "34"]], 
       RowBox[{"8", " ", 
        SuperscriptBox["v", "18"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"572", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"16401", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"227766", " ", 
           SuperscriptBox["v", "6"]}], "+", 
          RowBox[{"1759296", " ", 
           SuperscriptBox["v", "8"]}], "+", 
          RowBox[{"8155308", " ", 
           SuperscriptBox["v", "10"]}], "+", 
          RowBox[{"23747878", " ", 
           SuperscriptBox["v", "12"]}], "+", 
          RowBox[{"44652608", " ", 
           SuperscriptBox["v", "14"]}], "+", 
          RowBox[{"55026348", " ", 
           SuperscriptBox["v", "16"]}], "+", 
          RowBox[{"44652608", " ", 
           SuperscriptBox["v", "18"]}], "+", 
          RowBox[{"23747878", " ", 
           SuperscriptBox["v", "20"]}], "+", 
          RowBox[{"8155308", " ", 
           SuperscriptBox["v", "22"]}], "+", 
          RowBox[{"1759296", " ", 
           SuperscriptBox["v", "24"]}], "+", 
          RowBox[{"227766", " ", 
           SuperscriptBox["v", "26"]}], "+", 
          RowBox[{"16401", " ", 
           SuperscriptBox["v", "28"]}], "+", 
          RowBox[{"572", " ", 
           SuperscriptBox["v", "30"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["v", "32"]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "7"], ",", "7"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "34"], " ", "x"}]], 
       RowBox[{"8", " ", 
        SuperscriptBox["v", "18"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"121", " ", "x"}], "+", 
          RowBox[{"11041", " ", 
           SuperscriptBox["v", "2"], " ", "x"}], "+", 
          RowBox[{"343163", " ", 
           SuperscriptBox["v", "4"], " ", "x"}], "+", 
          RowBox[{"5059523", " ", 
           SuperscriptBox["v", "6"], " ", "x"}], "+", 
          RowBox[{"40850048", " ", 
           SuperscriptBox["v", "8"], " ", "x"}], "+", 
          RowBox[{"195508874", " ", 
           SuperscriptBox["v", "10"], " ", "x"}], "+", 
          RowBox[{"581753634", " ", 
           SuperscriptBox["v", "12"], " ", "x"}], "+", 
          RowBox[{"1107646254", " ", 
           SuperscriptBox["v", "14"], " ", "x"}], "+", 
          RowBox[{"1370589844", " ", 
           SuperscriptBox["v", "16"], " ", "x"}], "+", 
          RowBox[{"1107646254", " ", 
           SuperscriptBox["v", "18"], " ", "x"}], "+", 
          RowBox[{"581753634", " ", 
           SuperscriptBox["v", "20"], " ", "x"}], "+", 
          RowBox[{"195508874", " ", 
           SuperscriptBox["v", "22"], " ", "x"}], "+", 
          RowBox[{"40850048", " ", 
           SuperscriptBox["v", "24"], " ", "x"}], "+", 
          RowBox[{"5059523", " ", 
           SuperscriptBox["v", "26"], " ", "x"}], "+", 
          RowBox[{"343163", " ", 
           SuperscriptBox["v", "28"], " ", "x"}], "+", 
          RowBox[{"11041", " ", 
           SuperscriptBox["v", "30"], " ", "x"}], "+", 
          RowBox[{"121", " ", 
           SuperscriptBox["v", "32"], " ", "x"}], "+", 
          RowBox[{"114", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"6897", " ", 
           SuperscriptBox["v", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"152152", " ", 
           SuperscriptBox["v", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1666357", " ", 
           SuperscriptBox["v", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"10314682", " ", 
           SuperscriptBox["v", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"38699276", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"91674506", " ", 
           SuperscriptBox["v", "13"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"140347376", " ", 
           SuperscriptBox["v", "15"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"140347376", " ", 
           SuperscriptBox["v", "17"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"91674506", " ", 
           SuperscriptBox["v", "19"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"38699276", " ", 
           SuperscriptBox["v", "21"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"10314682", " ", 
           SuperscriptBox["v", "23"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"1666357", " ", 
           SuperscriptBox["v", "25"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"152152", " ", 
           SuperscriptBox["v", "27"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"6897", " ", 
           SuperscriptBox["v", "29"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"114", " ", 
           SuperscriptBox["v", "31"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.979606082534919*^9},
 CellLabel->
  "Out[1143]=",ExpressionUUID->"d7a726cd-0d3d-4de4-819f-109166b84d31"]
}, Closed]],

Cell[CellGroupData[{

Cell["E8", "Subsubsection",
 CellChangeTimes->{{3.979348034684362*^9, 3.9793480350262613`*^9}, {
  3.979348520169394*^9, 
  3.979348520538447*^9}},ExpressionUUID->"0608f3cd-7759-4da5-ae6d-\
39cfba67d7de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "8"], ",", "0"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "58"]], 
      RowBox[{
       SuperscriptBox["v", "29"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"190", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"14269", " ", 
          SuperscriptBox["v", "4"]}], "+", 
         RowBox[{"576213", " ", 
          SuperscriptBox["v", "6"]}], "+", 
         RowBox[{"14284732", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         RowBox[{"234453749", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         RowBox[{"2675683550", " ", 
          SuperscriptBox["v", "12"]}], "+", 
         RowBox[{"21972715186", " ", 
          SuperscriptBox["v", "14"]}], "+", 
         RowBox[{"133126452657", " ", 
          SuperscriptBox["v", "16"]}], "+", 
         RowBox[{"606326972328", " ", 
          SuperscriptBox["v", "18"]}], "+", 
         RowBox[{"2105555153625", " ", 
          SuperscriptBox["v", "20"]}], "+", 
         RowBox[{"5634990969615", " ", 
          SuperscriptBox["v", "22"]}], "+", 
         RowBox[{"11714759112330", " ", 
          SuperscriptBox["v", "24"]}], "+", 
         RowBox[{"19025183027595", " ", 
          SuperscriptBox["v", "26"]}], "+", 
         RowBox[{"24223919026560", " ", 
          SuperscriptBox["v", "28"]}], "+", 
         RowBox[{"24223919026560", " ", 
          SuperscriptBox["v", "30"]}], "+", 
         RowBox[{"19025183027595", " ", 
          SuperscriptBox["v", "32"]}], "+", 
         RowBox[{"11714759112330", " ", 
          SuperscriptBox["v", "34"]}], "+", 
         RowBox[{"5634990969615", " ", 
          SuperscriptBox["v", "36"]}], "+", 
         RowBox[{"2105555153625", " ", 
          SuperscriptBox["v", "38"]}], "+", 
         RowBox[{"606326972328", " ", 
          SuperscriptBox["v", "40"]}], "+", 
         RowBox[{"133126452657", " ", 
          SuperscriptBox["v", "42"]}], "+", 
         RowBox[{"21972715186", " ", 
          SuperscriptBox["v", "44"]}], "+", 
         RowBox[{"2675683550", " ", 
          SuperscriptBox["v", "46"]}], "+", 
         RowBox[{"234453749", " ", 
          SuperscriptBox["v", "48"]}], "+", 
         RowBox[{"14284732", " ", 
          SuperscriptBox["v", "50"]}], "+", 
         RowBox[{"576213", " ", 
          SuperscriptBox["v", "52"]}], "+", 
         RowBox[{"14269", " ", 
          SuperscriptBox["v", "54"]}], "+", 
         RowBox[{"190", " ", 
          SuperscriptBox["v", "56"]}], "+", 
         SuperscriptBox["v", "58"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "8"], ",", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "58"], " ", "x"}]], 
      RowBox[{
       SuperscriptBox["v", "28"], " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"3933", " ", 
          SuperscriptBox["v", "2"], " ", "x"}], "-", 
         RowBox[{"734349", " ", 
          SuperscriptBox["v", "4"], " ", "x"}], "-", 
         RowBox[{"52678870", " ", 
          SuperscriptBox["v", "6"], " ", "x"}], "-", 
         RowBox[{"2008696491", " ", 
          SuperscriptBox["v", "8"], " ", "x"}], "-", 
         RowBox[{"46669398679", " ", 
          SuperscriptBox["v", "10"], " ", "x"}], "-", 
         RowBox[{"713665294377", " ", 
          SuperscriptBox["v", "12"], " ", "x"}], "-", 
         RowBox[{"7549928208696", " ", 
          SuperscriptBox["v", "14"], " ", "x"}], "-", 
         RowBox[{"57203743576985", " ", 
          SuperscriptBox["v", "16"], " ", "x"}], "-", 
         RowBox[{"318319259217999", " ", 
          SuperscriptBox["v", "18"], " ", "x"}], "-", 
         RowBox[{"1325496121233147", " ", 
          SuperscriptBox["v", "20"], " ", "x"}], "-", 
         RowBox[{"4188503032113600", " ", 
          SuperscriptBox["v", "22"], " ", "x"}], "-", 
         RowBox[{"10149289073300235", " ", 
          SuperscriptBox["v", "24"], " ", "x"}], "-", 
         RowBox[{"19001533609185195", " ", 
          SuperscriptBox["v", "26"], " ", "x"}], "-", 
         RowBox[{"27627519322843305", " ", 
          SuperscriptBox["v", "28"], " ", "x"}], "-", 
         RowBox[{"31288542863365080", " ", 
          SuperscriptBox["v", "30"], " ", "x"}], "-", 
         RowBox[{"27627519322843305", " ", 
          SuperscriptBox["v", "32"], " ", "x"}], "-", 
         RowBox[{"19001533609185195", " ", 
          SuperscriptBox["v", "34"], " ", "x"}], "-", 
         RowBox[{"10149289073300235", " ", 
          SuperscriptBox["v", "36"], " ", "x"}], "-", 
         RowBox[{"4188503032113600", " ", 
          SuperscriptBox["v", "38"], " ", "x"}], "-", 
         RowBox[{"1325496121233147", " ", 
          SuperscriptBox["v", "40"], " ", "x"}], "-", 
         RowBox[{"318319259217999", " ", 
          SuperscriptBox["v", "42"], " ", "x"}], "-", 
         RowBox[{"57203743576985", " ", 
          SuperscriptBox["v", "44"], " ", "x"}], "-", 
         RowBox[{"7549928208696", " ", 
          SuperscriptBox["v", "46"], " ", "x"}], "-", 
         RowBox[{"713665294377", " ", 
          SuperscriptBox["v", "48"], " ", "x"}], "-", 
         RowBox[{"46669398679", " ", 
          SuperscriptBox["v", "50"], " ", "x"}], "-", 
         RowBox[{"2008696491", " ", 
          SuperscriptBox["v", "52"], " ", "x"}], "-", 
         RowBox[{"52678870", " ", 
          SuperscriptBox["v", "54"], " ", "x"}], "-", 
         RowBox[{"734349", " ", 
          SuperscriptBox["v", "56"], " ", "x"}], "-", 
         RowBox[{"3933", " ", 
          SuperscriptBox["v", "58"], " ", "x"}], "+", 
         RowBox[{
          SuperscriptBox["v", "60"], " ", "x"}], "-", 
         RowBox[{"3875", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"554497", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"31889049", " ", 
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"998802051", " ", 
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"19393733238", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"251155036470", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"2273805263218", " ", 
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"14867327045186", " ", 
          SuperscriptBox["v", "17"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"71875663640319", " ", 
          SuperscriptBox["v", "19"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"261410726029167", " ", 
          SuperscriptBox["v", "21"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"724491823395345", " ", 
          SuperscriptBox["v", "23"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"1544503587538665", " ", 
          SuperscriptBox["v", "25"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"2549469798770460", " ", 
          SuperscriptBox["v", "27"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"3272180561164260", " ", 
          SuperscriptBox["v", "29"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"3272180561164260", " ", 
          SuperscriptBox["v", "31"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"2549469798770460", " ", 
          SuperscriptBox["v", "33"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"1544503587538665", " ", 
          SuperscriptBox["v", "35"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"724491823395345", " ", 
          SuperscriptBox["v", "37"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"261410726029167", " ", 
          SuperscriptBox["v", "39"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"71875663640319", " ", 
          SuperscriptBox["v", "41"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"14867327045186", " ", 
          SuperscriptBox["v", "43"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"2273805263218", " ", 
          SuperscriptBox["v", "45"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"251155036470", " ", 
          SuperscriptBox["v", "47"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"19393733238", " ", 
          SuperscriptBox["v", "49"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"998802051", " ", 
          SuperscriptBox["v", "51"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"31889049", " ", 
          SuperscriptBox["v", "53"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"554497", " ", 
          SuperscriptBox["v", "55"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"3875", " ", 
          SuperscriptBox["v", "57"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "8"], ",", "2"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "58"], " ", 
        SuperscriptBox["x", "3"]}]], 
      RowBox[{
       SuperscriptBox["v", "26"], " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         SuperscriptBox["x", "3"], "+", 
         SuperscriptBox["x", "5"], "-", 
         RowBox[{"v", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "+", 
         RowBox[{"58", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "-", 
         RowBox[{"6550403", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "-", 
         RowBox[{"6550403", " ", 
          SuperscriptBox["v", "59"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "+", 
         RowBox[{"58", " ", 
          SuperscriptBox["v", "61"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "63"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"153", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"29", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "62"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"153", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"29", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"5528", "-", 
            RowBox[{"6672213", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"5528", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "60"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"5528", "-", 
            RowBox[{"6672213", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"5528", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "6"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"3549428", "+", 
            RowBox[{"640001965", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3549428", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "58"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"3549428", "+", 
            RowBox[{"640001965", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3549428", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "8"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"624305867", "+", 
            RowBox[{"48458417837", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"624305867", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "56"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"624305867", "+", 
            RowBox[{"48458417837", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"624305867", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["v", "10"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"19050154404", "+", 
            RowBox[{"977984727851", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"19050154404", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["v", "54"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"19050154404", "+", 
            RowBox[{"977984727851", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"19050154404", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "12"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"2398937595798", "+", 
            RowBox[{"95912450826473", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2398937595798", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "52"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"2398937595798", "+", 
            RowBox[{"95912450826473", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2398937595798", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "14"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"22731350646955", "+", 
            RowBox[{"769909264480866", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"22731350646955", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "50"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"22731350646955", "+", 
            RowBox[{"769909264480866", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"22731350646955", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "16"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"93964782613967", "+", 
            RowBox[{"2833969687977721", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"93964782613967", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "48"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"93964782613967", "+", 
            RowBox[{"2833969687977721", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"93964782613967", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"20010", " ", 
          SuperscriptBox["v", "32"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"179292919579481", "+", 
            RowBox[{"4098924162653043", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"179292919579481", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "18"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"803411481553321", "+", 
            RowBox[{"22283296646733186", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"803411481553321", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "46"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"803411481553321", "+", 
            RowBox[{"22283296646733186", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"803411481553321", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["v", "20"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1015199239138000", "+", 
            RowBox[{"26474318318928793", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1015199239138000", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["v", "44"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1015199239138000", "+", 
            RowBox[{"26474318318928793", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1015199239138000", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"58", " ", 
          SuperscriptBox["v", "22"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"2270744895491183", "+", 
            RowBox[{"56575063554656797", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2270744895491183", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"58", " ", 
          SuperscriptBox["v", "42"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"2270744895491183", "+", 
            RowBox[{"56575063554656797", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2270744895491183", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"174", " ", 
          SuperscriptBox["v", "24"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"2525698455451207", "+", 
            RowBox[{"60851600151352635", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2525698455451207", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"174", " ", 
          SuperscriptBox["v", "40"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"2525698455451207", "+", 
            RowBox[{"60851600151352635", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2525698455451207", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"870", " ", 
          SuperscriptBox["v", "30"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"3622075946684553", "+", 
            RowBox[{"83058359378347994", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3622075946684553", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"870", " ", 
          SuperscriptBox["v", "34"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"3622075946684553", "+", 
            RowBox[{"83058359378347994", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3622075946684553", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"435", " ", 
          SuperscriptBox["v", "28"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"4903125059006516", "+", 
            RowBox[{"113484246456377415", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4903125059006516", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"435", " ", 
          SuperscriptBox["v", "36"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"4903125059006516", "+", 
            RowBox[{"113484246456377415", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4903125059006516", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"174", " ", 
          SuperscriptBox["v", "26"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"6370047486063553", "+", 
            RowBox[{"149833602851653131", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"6370047486063553", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"174", " ", 
          SuperscriptBox["v", "38"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"6370047486063553", "+", 
            RowBox[{"149833602851653131", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"6370047486063553", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "64"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"], "+", 
            SuperscriptBox["x", "5"]}], ")"}]}], "-", 
         RowBox[{"4600", " ", 
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"153605", "+", 
            RowBox[{"20607816", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"20607816", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"153605", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"4600", " ", 
          SuperscriptBox["v", "55"], " ", 
          RowBox[{"(", 
           RowBox[{"153605", "+", 
            RowBox[{"20607816", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"20607816", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"153605", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"1674000", "+", 
            RowBox[{"324147971", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"324147971", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1674000", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["v", "57"], " ", 
          RowBox[{"(", 
           RowBox[{"1674000", "+", 
            RowBox[{"324147971", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"324147971", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1674000", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"59", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"519350750", "+", 
            RowBox[{"60596286761", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"60596286761", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"519350750", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"59", " ", 
          SuperscriptBox["v", "53"], " ", 
          RowBox[{"(", 
           RowBox[{"519350750", "+", 
            RowBox[{"60596286761", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"60596286761", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"519350750", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"183865847625", "+", 
            RowBox[{"20113514769452", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"20113514769452", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"183865847625", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["v", "51"], " ", 
          RowBox[{"(", 
           RowBox[{"183865847625", "+", 
            RowBox[{"20113514769452", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"20113514769452", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"183865847625", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"580", " ", 
          SuperscriptBox["v", "19"], " ", 
          RowBox[{"(", 
           RowBox[{"1376932459875", "+", 
            RowBox[{"142669920151249", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"142669920151249", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1376932459875", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"580", " ", 
          SuperscriptBox["v", "45"], " ", 
          RowBox[{"(", 
           RowBox[{"1376932459875", "+", 
            RowBox[{"142669920151249", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"142669920151249", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1376932459875", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"1305", " ", 
          SuperscriptBox["v", "21"], " ", 
          RowBox[{"(", 
           RowBox[{"3159579915250", "+", 
            RowBox[{"326552742527279", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"326552742527279", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"3159579915250", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"1305", " ", 
          SuperscriptBox["v", "43"], " ", 
          RowBox[{"(", 
           RowBox[{"3159579915250", "+", 
            RowBox[{"326552742527279", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"326552742527279", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"3159579915250", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["v", "17"], " ", 
          RowBox[{"(", 
           RowBox[{"3866811807250", "+", 
            RowBox[{"403486532812719", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"403486532812719", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"3866811807250", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["v", "47"], " ", 
          RowBox[{"(", 
           RowBox[{"3866811807250", "+", 
            RowBox[{"403486532812719", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"403486532812719", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"3866811807250", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"2610", " ", 
          SuperscriptBox["v", "23"], " ", 
          RowBox[{"(", 
           RowBox[{"6042301853000", "+", 
            RowBox[{"624362453488097", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"624362453488097", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"6042301853000", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"2610", " ", 
          SuperscriptBox["v", "41"], " ", 
          RowBox[{"(", 
           RowBox[{"6042301853000", "+", 
            RowBox[{"624362453488097", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"624362453488097", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"6042301853000", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"20010", " ", 
          SuperscriptBox["v", "29"], " ", 
          RowBox[{"(", 
           RowBox[{"8343774883500", "+", 
            RowBox[{"864693497799749", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"864693497799749", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"8343774883500", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"20010", " ", 
          SuperscriptBox["v", "35"], " ", 
          RowBox[{"(", 
           RowBox[{"8343774883500", "+", 
            RowBox[{"864693497799749", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"864693497799749", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"8343774883500", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"5220", " ", 
          SuperscriptBox["v", "25"], " ", 
          RowBox[{"(", 
           RowBox[{"8694962525875", "+", 
            RowBox[{"899218812425466", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"899218812425466", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"8694962525875", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"5220", " ", 
          SuperscriptBox["v", "39"], " ", 
          RowBox[{"(", 
           RowBox[{"8694962525875", "+", 
            RowBox[{"899218812425466", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"899218812425466", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"8694962525875", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"11072916249250", "+", 
            RowBox[{"1173489905127847", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1173489905127847", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"11072916249250", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "49"], " ", 
          RowBox[{"(", 
           RowBox[{"11072916249250", "+", 
            RowBox[{"1173489905127847", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1173489905127847", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"11072916249250", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"8265", " ", 
          SuperscriptBox["v", "27"], " ", 
          RowBox[{"(", 
           RowBox[{"12027024639250", "+", 
            RowBox[{"1245210855860877", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1245210855860877", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"12027024639250", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"8265", " ", 
          SuperscriptBox["v", "37"], " ", 
          RowBox[{"(", 
           RowBox[{"12027024639250", "+", 
            RowBox[{"1245210855860877", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1245210855860877", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"12027024639250", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"10005", " ", 
          SuperscriptBox["v", "31"], " ", 
          RowBox[{"(", 
           RowBox[{"21601315398250", "+", 
            RowBox[{"2239815296528613", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2239815296528613", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"21601315398250", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"10005", " ", 
          SuperscriptBox["v", "33"], " ", 
          RowBox[{"(", 
           RowBox[{"21601315398250", "+", 
            RowBox[{"2239815296528613", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2239815296528613", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"21601315398250", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "8"], ",", "5"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "58"], " ", 
        SuperscriptBox["x", "3"]}]], 
      RowBox[{
       SuperscriptBox["v", "26"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "3"], "-", 
         RowBox[{"57", " ", 
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["x", "3"]}], "-", 
         RowBox[{"57", " ", 
          SuperscriptBox["v", "62"], " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "64"], " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"3875", "-", 
            RowBox[{"2444522", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3875", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "60"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"3875", "-", 
            RowBox[{"2444522", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3875", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "6"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"2852620", "+", 
            RowBox[{"469372179", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2852620", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "58"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"2852620", "+", 
            RowBox[{"469372179", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2852620", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "8"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"220592404", "+", 
            RowBox[{"17708828155", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"220592404", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "56"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"220592404", "+", 
            RowBox[{"17708828155", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"220592404", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "10"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"24977190048", "+", 
            RowBox[{"1421942943145", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"24977190048", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "54"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"24977190048", "+", 
            RowBox[{"1421942943145", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"24977190048", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "12"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"748653977083", "+", 
            RowBox[{"34649617508982", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"748653977083", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "52"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"748653977083", "+", 
            RowBox[{"34649617508982", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"748653977083", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "14"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"13706368774448", "+", 
            RowBox[{"552822173747495", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"13706368774448", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "50"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"13706368774448", "+", 
            RowBox[{"552822173747495", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"13706368774448", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"3306", " ", 
          SuperscriptBox["v", "24"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"37035390645172", "+", 
            RowBox[{"1123060789343823", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"37035390645172", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"3306", " ", 
          SuperscriptBox["v", "40"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"37035390645172", "+", 
            RowBox[{"1123060789343823", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"37035390645172", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"20010", " ", 
          SuperscriptBox["v", "32"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"49268600947814", "+", 
            RowBox[{"1428801913111499", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"49268600947814", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "16"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"82857092972754", "+", 
            RowBox[{"3034269121182347", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"82857092972754", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "48"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"82857092972754", "+", 
            RowBox[{"3034269121182347", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"82857092972754", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["v", "20"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"288473504623633", "+", 
            RowBox[{"9352631763380224", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"288473504623633", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["v", "44"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"288473504623633", "+", 
            RowBox[{"9352631763380224", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"288473504623633", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["v", "22"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1276075707415618", "+", 
            RowBox[{"39810098210959459", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1276075707415618", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["v", "42"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1276075707415618", "+", 
            RowBox[{"39810098210959459", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1276075707415618", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"435", " ", 
          SuperscriptBox["v", "28"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1351798609125659", "+", 
            RowBox[{"39617093765099544", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1351798609125659", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"435", " ", 
          SuperscriptBox["v", "36"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1351798609125659", "+", 
            RowBox[{"39617093765099544", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1351798609125659", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "18"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1389986058211672", "+", 
            RowBox[{"47458637122817695", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1389986058211672", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "46"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1389986058211672", "+", 
            RowBox[{"47458637122817695", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1389986058211672", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"435", " ", 
          SuperscriptBox["v", "30"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1992273127431764", "+", 
            RowBox[{"57926412402661937", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1992273127431764", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"435", " ", 
          SuperscriptBox["v", "34"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1992273127431764", "+", 
            RowBox[{"57926412402661937", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1992273127431764", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"87", " ", 
          SuperscriptBox["v", "26"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"3527439284222146", "+", 
            RowBox[{"104807727091089181", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3527439284222146", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"87", " ", 
          SuperscriptBox["v", "38"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"3527439284222146", "+", 
            RowBox[{"104807727091089181", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3527439284222146", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"v", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"], "+", 
            SuperscriptBox["x", "6"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "63"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"], "+", 
            SuperscriptBox["x", "6"]}], ")"}]}], "-", 
         RowBox[{"57", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"43336", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"43336", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"29", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"57", " ", 
          SuperscriptBox["v", "59"], " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"43336", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"43336", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"29", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"58", "+", 
            RowBox[{"306", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"306", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"58", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "61"], " ", 
          RowBox[{"(", 
           RowBox[{"58", "+", 
            RowBox[{"306", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"306", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"58", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"2419384", "+", 
            RowBox[{"477255777", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"477255777", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"2419384", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "57"], " ", 
          RowBox[{"(", 
           RowBox[{"2419384", "+", 
            RowBox[{"477255777", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"477255777", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"2419384", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"202762850", "+", 
            RowBox[{"33997318827", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"33997318827", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"202762850", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "55"], " ", 
          RowBox[{"(", 
           RowBox[{"202762850", "+", 
            RowBox[{"33997318827", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"33997318827", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"202762850", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"418", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"400317856", "+", 
            RowBox[{"66300316473", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"66300316473", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"400317856", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"418", " ", 
          SuperscriptBox["v", "51"], " ", 
          RowBox[{"(", 
           RowBox[{"400317856", "+", 
            RowBox[{"66300316473", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"66300316473", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"400317856", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"2553252883", "+", 
            RowBox[{"418065748690", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"418065748690", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"2553252883", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "53"], " ", 
          RowBox[{"(", 
           RowBox[{"2553252883", "+", 
            RowBox[{"418065748690", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"418065748690", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"2553252883", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"11571", " ", 
          SuperscriptBox["v", "21"], " ", 
          RowBox[{"(", 
           RowBox[{"67148126695", "+", 
            RowBox[{"12119029216914", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"12119029216914", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"67148126695", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"11571", " ", 
          SuperscriptBox["v", "43"], " ", 
          RowBox[{"(", 
           RowBox[{"67148126695", "+", 
            RowBox[{"12119029216914", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"12119029216914", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"67148126695", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"87", " ", 
          SuperscriptBox["v", "17"], " ", 
          RowBox[{"(", 
           RowBox[{"260257840323", "+", 
            RowBox[{"45076897457159", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"45076897457159", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"260257840323", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"87", " ", 
          SuperscriptBox["v", "47"], " ", 
          RowBox[{"(", 
           RowBox[{"260257840323", "+", 
            RowBox[{"45076897457159", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"45076897457159", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"260257840323", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"60030", " ", 
          SuperscriptBox["v", "29"], " ", 
          RowBox[{"(", 
           RowBox[{"493486188833", "+", 
            RowBox[{"93179631027283", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"93179631027283", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"493486188833", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"60030", " ", 
          SuperscriptBox["v", "35"], " ", 
          RowBox[{"(", 
           RowBox[{"493486188833", "+", 
            RowBox[{"93179631027283", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"93179631027283", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"493486188833", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"30015", " ", 
          SuperscriptBox["v", "31"], " ", 
          RowBox[{"(", 
           RowBox[{"1272683014621", "+", 
            RowBox[{"241075094803159", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"241075094803159", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1272683014621", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"30015", " ", 
          SuperscriptBox["v", "33"], " ", 
          RowBox[{"(", 
           RowBox[{"1272683014621", "+", 
            RowBox[{"241075094803159", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"241075094803159", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"1272683014621", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"8265", " ", 
          SuperscriptBox["v", "27"], " ", 
          RowBox[{"(", 
           RowBox[{"2150835778127", "+", 
            RowBox[{"403526422047266", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"403526422047266", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"2150835778127", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"8265", " ", 
          SuperscriptBox["v", "37"], " ", 
          RowBox[{"(", 
           RowBox[{"2150835778127", "+", 
            RowBox[{"403526422047266", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"403526422047266", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"2150835778127", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"2353159606097", "+", 
            RowBox[{"398195278840233", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"398195278840233", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"2353159606097", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "49"], " ", 
          RowBox[{"(", 
           RowBox[{"2353159606097", "+", 
            RowBox[{"398195278840233", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"398195278840233", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"2353159606097", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"58", " ", 
          SuperscriptBox["v", "19"], " ", 
          RowBox[{"(", 
           RowBox[{"2673727617990", "+", 
            RowBox[{"473345346930101", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"473345346930101", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"2673727617990", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"58", " ", 
          SuperscriptBox["v", "45"], " ", 
          RowBox[{"(", 
           RowBox[{"2673727617990", "+", 
            RowBox[{"473345346930101", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"473345346930101", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"2673727617990", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"783", " ", 
          SuperscriptBox["v", "23"], " ", 
          RowBox[{"(", 
           RowBox[{"3709236574490", "+", 
            RowBox[{"680369789656499", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"680369789656499", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"3709236574490", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"783", " ", 
          SuperscriptBox["v", "41"], " ", 
          RowBox[{"(", 
           RowBox[{"3709236574490", "+", 
            RowBox[{"680369789656499", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"680369789656499", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"3709236574490", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"435", " ", 
          SuperscriptBox["v", "25"], " ", 
          RowBox[{"(", 
           RowBox[{"18888861458092", "+", 
            RowBox[{"3509775727434579", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3509775727434579", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"18888861458092", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
         RowBox[{"435", " ", 
          SuperscriptBox["v", "39"], " ", 
          RowBox[{"(", 
           RowBox[{"18888861458092", "+", 
            RowBox[{"3509775727434579", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3509775727434579", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"18888861458092", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "8"], ",", "6"}], "}"}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}], "58"], " ", 
        SuperscriptBox["x", "2"]}]], 
      RowBox[{
       SuperscriptBox["v", "28"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["x", "4"], "-", 
         RowBox[{"34503", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"5381693", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"331364673", " ", 
          SuperscriptBox["v", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"10967342223", " ", 
          SuperscriptBox["v", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"222787425278", " ", 
          SuperscriptBox["v", "11"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"2994521957562", " ", 
          SuperscriptBox["v", "13"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"27955863338022", " ", 
          SuperscriptBox["v", "15"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"187463262414842", " ", 
          SuperscriptBox["v", "17"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"925101381518907", " ", 
          SuperscriptBox["v", "19"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"3420268597982727", " ", 
          SuperscriptBox["v", "21"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"9600312180468585", " ", 
          SuperscriptBox["v", "23"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"20657257792080285", " ", 
          SuperscriptBox["v", "25"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"34306282628349660", " ", 
          SuperscriptBox["v", "27"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"44163863500382040", " ", 
          SuperscriptBox["v", "29"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"44163863500382040", " ", 
          SuperscriptBox["v", "31"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"34306282628349660", " ", 
          SuperscriptBox["v", "33"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"20657257792080285", " ", 
          SuperscriptBox["v", "35"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"9600312180468585", " ", 
          SuperscriptBox["v", "37"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"3420268597982727", " ", 
          SuperscriptBox["v", "39"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"925101381518907", " ", 
          SuperscriptBox["v", "41"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"187463262414842", " ", 
          SuperscriptBox["v", "43"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"27955863338022", " ", 
          SuperscriptBox["v", "45"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"2994521957562", " ", 
          SuperscriptBox["v", "47"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"222787425278", " ", 
          SuperscriptBox["v", "49"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"10967342223", " ", 
          SuperscriptBox["v", "51"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"331364673", " ", 
          SuperscriptBox["v", "53"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"5381693", " ", 
          SuperscriptBox["v", "55"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "-", 
         RowBox[{"34503", " ", 
          SuperscriptBox["v", "57"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["v", "60"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"15343", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"29", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "58"], " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"15343", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"29", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"28727", "+", 
            RowBox[{"5816923", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"28727", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "56"], " ", 
          RowBox[{"(", 
           RowBox[{"28727", "+", 
            RowBox[{"5816923", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"28727", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"527", " ", 
          SuperscriptBox["v", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"177935", "+", 
            RowBox[{"31512131", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"177935", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"527", " ", 
          SuperscriptBox["v", "52"], " ", 
          RowBox[{"(", 
           RowBox[{"177935", "+", 
            RowBox[{"31512131", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"177935", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"591204", "+", 
            RowBox[{"106711985", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"591204", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["v", "54"], " ", 
          RowBox[{"(", 
           RowBox[{"591204", "+", 
            RowBox[{"106711985", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"591204", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"1100362523", "+", 
            RowBox[{"196201487758", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1100362523", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "50"], " ", 
          RowBox[{"(", 
           RowBox[{"1100362523", "+", 
            RowBox[{"196201487758", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1100362523", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["v", "12"], " ", 
          RowBox[{"(", 
           RowBox[{"1159505153", "+", 
            RowBox[{"209829747121", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1159505153", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["v", "48"], " ", 
          RowBox[{"(", 
           RowBox[{"1159505153", "+", 
            RowBox[{"209829747121", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1159505153", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"380190", " ", 
          SuperscriptBox["v", "26"], " ", 
          RowBox[{"(", 
           RowBox[{"2268196505", "+", 
            RowBox[{"446250066956", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2268196505", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"380190", " ", 
          SuperscriptBox["v", "34"], " ", 
          RowBox[{"(", 
           RowBox[{"2268196505", "+", 
            RowBox[{"446250066956", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2268196505", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"190095", " ", 
          SuperscriptBox["v", "24"], " ", 
          RowBox[{"(", 
           RowBox[{"2430553723", "+", 
            RowBox[{"475491185751", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2430553723", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"190095", " ", 
          SuperscriptBox["v", "36"], " ", 
          RowBox[{"(", 
           RowBox[{"2430553723", "+", 
            RowBox[{"475491185751", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2430553723", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"116", " ", 
          SuperscriptBox["v", "14"], " ", 
          RowBox[{"(", 
           RowBox[{"3050913638", "+", 
            RowBox[{"561391877337", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3050913638", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"116", " ", 
          SuperscriptBox["v", "46"], " ", 
          RowBox[{"(", 
           RowBox[{"3050913638", "+", 
            RowBox[{"561391877337", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3050913638", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2958", " ", 
          SuperscriptBox["v", "18"], " ", 
          RowBox[{"(", 
           RowBox[{"4977302165", "+", 
            RowBox[{"944331535146", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4977302165", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2958", " ", 
          SuperscriptBox["v", "42"], " ", 
          RowBox[{"(", 
           RowBox[{"4977302165", "+", 
            RowBox[{"944331535146", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4977302165", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"190095", " ", 
          SuperscriptBox["v", "28"], " ", 
          RowBox[{"(", 
           RowBox[{"6583372007", "+", 
            RowBox[{"1299626697503", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"6583372007", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"190095", " ", 
          SuperscriptBox["v", "32"], " ", 
          RowBox[{"(", 
           RowBox[{"6583372007", "+", 
            RowBox[{"1299626697503", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"6583372007", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"87", " ", 
          SuperscriptBox["v", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"30617784707", "+", 
            RowBox[{"5725395343235", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"30617784707", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"87", " ", 
          SuperscriptBox["v", "44"], " ", 
          RowBox[{"(", 
           RowBox[{"30617784707", "+", 
            RowBox[{"5725395343235", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"30617784707", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"40020", " ", 
          SuperscriptBox["v", "30"], " ", 
          RowBox[{"(", 
           RowBox[{"35392609562", "+", 
            RowBox[{"6994762641907", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"35392609562", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"1740", " ", 
          SuperscriptBox["v", "22"], " ", 
          RowBox[{"(", 
           RowBox[{"110054322908", "+", 
            RowBox[{"21359500056835", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"110054322908", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"1740", " ", 
          SuperscriptBox["v", "38"], " ", 
          RowBox[{"(", 
           RowBox[{"110054322908", "+", 
            RowBox[{"21359500056835", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"110054322908", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"435", " ", 
          SuperscriptBox["v", "20"], " ", 
          RowBox[{"(", 
           RowBox[{"140058751987", "+", 
            RowBox[{"26906080333607", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"140058751987", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{"435", " ", 
          SuperscriptBox["v", "40"], " ", 
          RowBox[{"(", 
           RowBox[{"140058751987", "+", 
            RowBox[{"26906080333607", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"140058751987", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "8"], ",", "7"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "58"], " ", "x"}]], 
       RowBox[{
        SuperscriptBox["v", "29"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"249", " ", "v", " ", "x"}], "+", 
          RowBox[{"43186", " ", 
           SuperscriptBox["v", "3"], " ", "x"}], "+", 
          RowBox[{"2955298", " ", 
           SuperscriptBox["v", "5"], " ", "x"}], "+", 
          RowBox[{"108632690", " ", 
           SuperscriptBox["v", "7"], " ", "x"}], "+", 
          RowBox[{"2449463527", " ", 
           SuperscriptBox["v", "9"], " ", "x"}], "+", 
          RowBox[{"36535786736", " ", 
           SuperscriptBox["v", "11"], " ", "x"}], "+", 
          RowBox[{"378554380744", " ", 
           SuperscriptBox["v", "13"], " ", "x"}], "+", 
          RowBox[{"2818846437352", " ", 
           SuperscriptBox["v", "15"], " ", "x"}], "+", 
          RowBox[{"15462313229055", " ", 
           SuperscriptBox["v", "17"], " ", "x"}], "+", 
          RowBox[{"63637439240298", " ", 
           SuperscriptBox["v", "19"], " ", "x"}], "+", 
          RowBox[{"199235067983160", " ", 
           SuperscriptBox["v", "21"], " ", "x"}], "+", 
          RowBox[{"479385860055630", " ", 
           SuperscriptBox["v", "23"], " ", "x"}], "+", 
          RowBox[{"893085571375875", " ", 
           SuperscriptBox["v", "25"], " ", "x"}], "+", 
          RowBox[{"1294715203724820", " ", 
           SuperscriptBox["v", "27"], " ", "x"}], "+", 
          RowBox[{"1464860072724360", " ", 
           SuperscriptBox["v", "29"], " ", "x"}], "+", 
          RowBox[{"1294715203724820", " ", 
           SuperscriptBox["v", "31"], " ", "x"}], "+", 
          RowBox[{"893085571375875", " ", 
           SuperscriptBox["v", "33"], " ", "x"}], "+", 
          RowBox[{"479385860055630", " ", 
           SuperscriptBox["v", "35"], " ", "x"}], "+", 
          RowBox[{"199235067983160", " ", 
           SuperscriptBox["v", "37"], " ", "x"}], "+", 
          RowBox[{"63637439240298", " ", 
           SuperscriptBox["v", "39"], " ", "x"}], "+", 
          RowBox[{"15462313229055", " ", 
           SuperscriptBox["v", "41"], " ", "x"}], "+", 
          RowBox[{"2818846437352", " ", 
           SuperscriptBox["v", "43"], " ", "x"}], "+", 
          RowBox[{"378554380744", " ", 
           SuperscriptBox["v", "45"], " ", "x"}], "+", 
          RowBox[{"36535786736", " ", 
           SuperscriptBox["v", "47"], " ", "x"}], "+", 
          RowBox[{"2449463527", " ", 
           SuperscriptBox["v", "49"], " ", "x"}], "+", 
          RowBox[{"108632690", " ", 
           SuperscriptBox["v", "51"], " ", "x"}], "+", 
          RowBox[{"2955298", " ", 
           SuperscriptBox["v", "53"], " ", "x"}], "+", 
          RowBox[{"43186", " ", 
           SuperscriptBox["v", "55"], " ", "x"}], "+", 
          RowBox[{"249", " ", 
           SuperscriptBox["v", "57"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"190", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"14269", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"576213", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"14284732", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"234453749", " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"2675683550", " ", 
           SuperscriptBox["v", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"21972715186", " ", 
           SuperscriptBox["v", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"133126452657", " ", 
           SuperscriptBox["v", "16"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"606326972328", " ", 
           SuperscriptBox["v", "18"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"2105555153625", " ", 
           SuperscriptBox["v", "20"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"5634990969615", " ", 
           SuperscriptBox["v", "22"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"11714759112330", " ", 
           SuperscriptBox["v", "24"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"19025183027595", " ", 
           SuperscriptBox["v", "26"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"24223919026560", " ", 
           SuperscriptBox["v", "28"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"24223919026560", " ", 
           SuperscriptBox["v", "30"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"19025183027595", " ", 
           SuperscriptBox["v", "32"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"11714759112330", " ", 
           SuperscriptBox["v", "34"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"5634990969615", " ", 
           SuperscriptBox["v", "36"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"2105555153625", " ", 
           SuperscriptBox["v", "38"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"606326972328", " ", 
           SuperscriptBox["v", "40"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"133126452657", " ", 
           SuperscriptBox["v", "42"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"21972715186", " ", 
           SuperscriptBox["v", "44"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"2675683550", " ", 
           SuperscriptBox["v", "46"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"234453749", " ", 
           SuperscriptBox["v", "48"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"14284732", " ", 
           SuperscriptBox["v", "50"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"576213", " ", 
           SuperscriptBox["v", "52"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"14269", " ", 
           SuperscriptBox["v", "54"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"190", " ", 
           SuperscriptBox["v", "56"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "58"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\<\"E\"\>", "8"], ",", "8"}], "}"}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}], "58"], " ", 
         SuperscriptBox["x", "2"]}]], 
       RowBox[{
        SuperscriptBox["v", "27"], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"147250", " ", 
           SuperscriptBox["v", "3"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"147250", " ", 
           SuperscriptBox["v", "59"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          SuperscriptBox["x", "3"], "-", 
          RowBox[{"58", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"152778", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"27687639", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"1843339053", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"64260626940", " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"1355757001122", " ", 
           SuperscriptBox["v", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"18757783694049", " ", 
           SuperscriptBox["v", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"179123705707641", " ", 
           SuperscriptBox["v", "16"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"1222816628343602", " ", 
           SuperscriptBox["v", "18"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"6120236010207154", " ", 
           SuperscriptBox["v", "20"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"22878540935463321", " ", 
           SuperscriptBox["v", "22"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"64758214455954573", " ", 
           SuperscriptBox["v", "24"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"140187992083192230", " ", 
           SuperscriptBox["v", "26"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"233731998588128490", " ", 
           SuperscriptBox["v", "28"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"301475094172108065", " ", 
           SuperscriptBox["v", "30"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"301475094172108065", " ", 
           SuperscriptBox["v", "32"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"233731998588128490", " ", 
           SuperscriptBox["v", "34"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"140187992083192230", " ", 
           SuperscriptBox["v", "36"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"64758214455954573", " ", 
           SuperscriptBox["v", "38"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"22878540935463321", " ", 
           SuperscriptBox["v", "40"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"6120236010207154", " ", 
           SuperscriptBox["v", "42"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"1222816628343602", " ", 
           SuperscriptBox["v", "44"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"179123705707641", " ", 
           SuperscriptBox["v", "46"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"18757783694049", " ", 
           SuperscriptBox["v", "48"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"1355757001122", " ", 
           SuperscriptBox["v", "50"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"64260626940", " ", 
           SuperscriptBox["v", "52"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"1843339053", " ", 
           SuperscriptBox["v", "54"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"27687639", " ", 
           SuperscriptBox["v", "56"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"152778", " ", 
           SuperscriptBox["v", "58"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "-", 
          RowBox[{"58", " ", 
           SuperscriptBox["v", "60"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "62"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             SuperscriptBox["x", "3"]}], ")"}]}], "+", 
          RowBox[{"147250", " ", 
           SuperscriptBox["v", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             SuperscriptBox["x", "4"]}], ")"}]}], "+", 
          RowBox[{"147250", " ", 
           SuperscriptBox["v", "57"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             SuperscriptBox["x", "4"]}], ")"}]}], "+", 
          RowBox[{"4154", " ", 
           SuperscriptBox["v", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"4302", "+", 
             RowBox[{"507229", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"4302", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"4154", " ", 
           SuperscriptBox["v", "55"], " ", 
           RowBox[{"(", 
            RowBox[{"4302", "+", 
             RowBox[{"507229", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"4302", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"62", " ", 
           SuperscriptBox["v", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"14261833", "+", 
             RowBox[{"1342236041", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"14261833", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"62", " ", 
           SuperscriptBox["v", "53"], " ", 
           RowBox[{"(", 
            RowBox[{"14261833", "+", 
             RowBox[{"1342236041", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"14261833", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"217000", " ", 
           SuperscriptBox["v", "15"], " ", 
           RowBox[{"(", 
            RowBox[{"21525631", "+", 
             RowBox[{"1560369049", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"21525631", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"217000", " ", 
           SuperscriptBox["v", "47"], " ", 
           RowBox[{"(", 
            RowBox[{"21525631", "+", 
             RowBox[{"1560369049", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"21525631", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"744", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"32360401", "+", 
             RowBox[{"2679676052", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"32360401", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"744", " ", 
           SuperscriptBox["v", "51"], " ", 
           RowBox[{"(", 
            RowBox[{"32360401", "+", 
             RowBox[{"2679676052", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"32360401", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"136648", " ", 
           SuperscriptBox["v", "19"], " ", 
           RowBox[{"(", 
            RowBox[{"1586949013", "+", 
             RowBox[{"108137236526", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"1586949013", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"136648", " ", 
           SuperscriptBox["v", "43"], " ", 
           RowBox[{"(", 
            RowBox[{"1586949013", "+", 
             RowBox[{"108137236526", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"1586949013", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"62", " ", 
           SuperscriptBox["v", "13"], " ", 
           RowBox[{"(", 
            RowBox[{"6604691536", "+", 
             RowBox[{"504829306447", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"6604691536", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"62", " ", 
           SuperscriptBox["v", "49"], " ", 
           RowBox[{"(", 
            RowBox[{"6604691536", "+", 
             RowBox[{"504829306447", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"6604691536", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"102486", " ", 
           SuperscriptBox["v", "21"], " ", 
           RowBox[{"(", 
            RowBox[{"9086940406", "+", 
             RowBox[{"608118857687", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"9086940406", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"102486", " ", 
           SuperscriptBox["v", "41"], " ", 
           RowBox[{"(", 
            RowBox[{"9086940406", "+", 
             RowBox[{"608118857687", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"9086940406", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"2481240", " ", 
           SuperscriptBox["v", "31"], " ", 
           RowBox[{"(", 
            RowBox[{"9401657843", "+", 
             RowBox[{"609540283061", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"9401657843", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"512430", " ", 
           SuperscriptBox["v", "25"], " ", 
           RowBox[{"(", 
            RowBox[{"14476626178", "+", 
             RowBox[{"948110203981", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"14476626178", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"512430", " ", 
           SuperscriptBox["v", "37"], " ", 
           RowBox[{"(", 
            RowBox[{"14476626178", "+", 
             RowBox[{"948110203981", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"14476626178", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"204972", " ", 
           SuperscriptBox["v", "23"], " ", 
           RowBox[{"(", 
            RowBox[{"14690328244", "+", 
             RowBox[{"970643648363", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"14690328244", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"204972", " ", 
           SuperscriptBox["v", "39"], " ", 
           RowBox[{"(", 
            RowBox[{"14690328244", "+", 
             RowBox[{"970643648363", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"14690328244", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"1798", " ", 
           SuperscriptBox["v", "17"], " ", 
           RowBox[{"(", 
            RowBox[{"20800258064", "+", 
             RowBox[{"1453953147003", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"20800258064", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"1798", " ", 
           SuperscriptBox["v", "45"], " ", 
           RowBox[{"(", 
            RowBox[{"20800258064", "+", 
             RowBox[{"1453953147003", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"20800258064", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"593340", " ", 
           SuperscriptBox["v", "27"], " ", 
           RowBox[{"(", 
            RowBox[{"23671444018", "+", 
             RowBox[{"1541362038661", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"23671444018", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"593340", " ", 
           SuperscriptBox["v", "35"], " ", 
           RowBox[{"(", 
            RowBox[{"23671444018", "+", 
             RowBox[{"1541362038661", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"23671444018", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"620310", " ", 
           SuperscriptBox["v", "29"], " ", 
           RowBox[{"(", 
            RowBox[{"33135694832", "+", 
             RowBox[{"2150573659289", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"33135694832", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
          RowBox[{"620310", " ", 
           SuperscriptBox["v", "33"], " ", 
           RowBox[{"(", 
            RowBox[{"33135694832", "+", 
             RowBox[{"2150573659289", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"33135694832", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}]}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.979606100774811*^9},
 CellLabel->
  "Out[1144]=",ExpressionUUID->"d31eb703-2fd3-4080-89a6-eba2208300ba"]
}, Closed]]
},
WindowSize->{808, 893},
WindowMargins->{{Automatic, 223}, {31, Automatic}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c31cc356-371a-4849-abb3-0495c2280d47"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1164, 34, 178, "Text",ExpressionUUID->"9e46d32d-3ea1-4373-96ab-c20379c64276"],
Cell[1725, 56, 305, 9, 30, "Input",ExpressionUUID->"96ff3f80-a749-4af4-bb6a-0d361314605c"],
Cell[CellGroupData[{
Cell[2055, 69, 178, 4, 45, "Subsubsection",ExpressionUUID->"4ca540b6-ef81-4f1f-974a-cf25da53bd9d"],
Cell[2236, 75, 12461, 414, 494, "Output",ExpressionUUID->"6951a873-3cc1-4e62-b81e-d28aefb87261"]
}, Closed]],
Cell[CellGroupData[{
Cell[14734, 494, 128, 3, 37, "Subsubsection",ExpressionUUID->"3e1387be-c0a9-44f9-aa84-e69a25f495d1"],
Cell[14865, 499, 22104, 655, 1008, "Output",ExpressionUUID->"1892b816-caff-4f98-8389-9322713fa8e2"]
}, Closed]],
Cell[CellGroupData[{
Cell[37006, 1159, 150, 3, 37, "Subsubsection",ExpressionUUID->"0121563b-138a-4a08-811b-fbaf60008866"],
Cell[37159, 1164, 12505, 408, 656, "Output",ExpressionUUID->"46ec92ba-505a-4d58-a4de-1e96fae797e1"]
}, Closed]],
Cell[CellGroupData[{
Cell[49701, 1577, 200, 4, 37, "Subsubsection",ExpressionUUID->"b38dda18-4ac9-418b-aec9-deb44f1db73d"],
Cell[49904, 1583, 25663, 747, 1206, "Output",ExpressionUUID->"7ee53e9a-eae0-439b-a542-66309db82e91"]
}, Closed]],
Cell[CellGroupData[{
Cell[75604, 2335, 179, 4, 37, "Subsubsection",ExpressionUUID->"e9fa715c-7c88-434c-bd49-45fb5e178fad"],
Cell[75786, 2341, 2595, 82, 130, "Output",ExpressionUUID->"c21f3c96-173d-463a-8d03-c94e715686c4"]
}, Closed]],
Cell[CellGroupData[{
Cell[78418, 2428, 179, 4, 37, "Subsubsection",ExpressionUUID->"5526b63d-2819-45cd-9baa-972d7c7b8b13"],
Cell[78600, 2434, 11769, 332, 497, "Output",ExpressionUUID->"3fce2e97-0943-4008-8a99-85839a78e6f6"]
}, Closed]],
Cell[CellGroupData[{
Cell[90406, 2771, 179, 4, 37, "Subsubsection",ExpressionUUID->"6dc3a317-bf0c-4a41-bdde-6c9f4b00de17"],
Cell[90588, 2777, 19886, 548, 815, "Output",ExpressionUUID->"66122627-ec71-47ef-8af7-26dfefa8730e"]
}, Closed]],
Cell[CellGroupData[{
Cell[110511, 3330, 155, 3, 37, "Subsubsection",ExpressionUUID->"996680c2-c22a-48e0-9e2e-eccc7a540f1d"],
Cell[110669, 3335, 50580, 1334, 2272, "Output",ExpressionUUID->"d7a726cd-0d3d-4de4-819f-109166b84d31"]
}, Closed]],
Cell[CellGroupData[{
Cell[161286, 4674, 204, 4, 37, "Subsubsection",ExpressionUUID->"0608f3cd-7759-4da5-ae6d-39cfba67d7de"],
Cell[161493, 4680, 98446, 2452, 5603, "Output",ExpressionUUID->"d31eb703-2fd3-4080-89a6-eba2208300ba"]
}, Closed]]
}
]
*)


